The analytic leading color contribution to the Higgs-gluon form factor in QCD at NNLO

We present an analytic three-loop result for the leading color contribution to the Higgs-gluon form factor in QCD. The leading color contribution is given at next-to-next-to-leading order by the $N_c^2$-term in QCD with $N_c$ colors. The main focus of this article lies on the evaluation of the relevant Feynman integrals with a special emphasis on the elliptic sector.

==> anc/ggh-nc2.m <==
(*
 * ggh-nc2.m
 *
 * This is an ancillary file to arXiv:2008.11641
 *
 * Authors: Mario Prausa, Johann Usovitsch
 *)

Cggh = aspi/v * ( cggh[0] + aspi*cggh[1] + aspi^2*cggh[2] + O[aspi]^3 );

cggh[0] = cggh[0,0];
cggh[1] = nc^-1 * cggh[1,-1] + nc^0 * cggh[1,0] + nc^1 * cggh[1,1];
cggh[2] = nc^-2 * cggh[2,-2] + nc^-1 * cggh[2,-1] + nc^0 * cggh[2,0] + nc^1 * cggh[2,1] + nc^2 * cggh[2,2];

cggh[0,0] = (
    - 2*x/(x - 1)^2
    + x*(x + 1)^2/(x - 1)^4 * GPL[{0,0},x]
);

cggh[1,-1] = (
    - x*(5*x^2 - 6*x + 5)/(2*(x - 1)^4) * GPL[{1,0,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,0,-1,0},x]
    - 3*x*(x + 1)/(2*(x - 1)^3) * GPL[{0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0},x]
    - x*(x + 1)*(x^2 + 1)/(40*(x - 1)^5) * Pi^4
    - x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * Pi^2 * GPL[{0,0},x]
    - x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,0,0,0},x]
    - x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,0,1,0},x]
    - x*(x^2 - 14*x + 1)/(2*(x - 1)^4) * Zeta[3]
    + x*(x + 1)^2/(2*(x - 1)^4) * GPL[{0,1,0},x]
    + x*(x + 1)^2/(12*(x - 1)^4) * Pi^2 * GPL[{0},x]
    + 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,-1,0,0},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * GPL[{0,-1,0},x]
    + x*(3*x^3 - 7*x^2 + 25*x + 3)/(4*(x - 1)^5) * GPL[{0,0,0},x]
    + 5*x/(2*(x - 1)^2)
    + 7*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,1,0,0},x]
    - 3*x^2/(x - 1)^4 * GPL[{0,0},x]
);


cggh[1,0] = (
    - 2*x/(3*(x - 1)^2) * nl * GPL[{1},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * nl * GPL[{0,0,0},x]
    - x*(x + 1)^2/(6*(x - 1)^4) * nl * GPL[{0,0},x] * Lmu
    + x*(x + 1)^2/(3*(x - 1)^4) * nl * GPL[{0,0,1},x]
    + x*(x + 1)^2/(3*(x - 1)^4) * nl * GPL[{0,1,0},x]
    + x*(x + 1)^2/(3*(x - 1)^4) * nl * GPL[{1,0,0},x]
    + x/(3*(x - 1)^2) * nl * Lmu
    + x/(3*(x - 1)^2) * nl * GPL[{0},x]
);

cggh[1,1] = (
    - 11*x/(2*(x - 1)^2)
    - 11*x/(6*(x - 1)^2) * Lmu
    - 11*x*(x + 1)^2/(6*(x - 1)^4) * GPL[{0,0,1},x]
    - x*(2*x^3 + 7*x^2 + 20*x + 7)/(2*(x - 1)^5) * GPL[{0,0,0},x]
    - 7*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{0,1,0},x]
    - 7*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,1,0,0},x]
    + x*(x + 1)*(25*x^2 - 7)/(360*(x - 1)^5) * Pi^4
    - 6*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{1},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,-1,0},x]
    - 2*x*(x + 1)^2/(x - 1)^4 * GPL[{0,-1,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,-1,0,0},x]
    - x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{1,0},x]
    - x*(x + 1)^2/(12*(x - 1)^4) * Pi^2 * GPL[{0},x]
    + x*(x + 1)*(3*x^2 - 1)/(4*(x - 1)^5) * GPL[{0,0,0,0},x]
    + x*(x + 1)*(5*x^2 - 1)/(x - 1)^5 * Zeta[3] * GPL[{0},x]
    + x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,0,1,0},x]
    + x*(x^2 + 8*x + 1)/(2*(x - 1)^4) * GPL[{0,0},x]
    + 2*x*(x + 1)*(3*x^2 + 1)/(x - 1)^5 * GPL[{0,0,-1,0},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,0,0},x]
    + x*(7*x^2 + 6*x + 7)/(2*(x - 1)^4) * Zeta[3]
    - x*(x - 10)/(3*(x - 1)^3) * GPL[{0},x]
    + 11*x/(3*(x - 1)^2) * GPL[{1},x]
    + x*(11*x^2 + 10*x + 11)/(3*(x - 1)^4) * GPL[{1,0,0},x]
    + 11*x*(x + 1)^2/(12*(x - 1)^4) * GPL[{0,0},x] * Lmu
    + x^3*(x + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{0,0},x]
);

cggh[2,2] = (
    + 39064*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 39064*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    - 39064*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 35402*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 35402*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    - 35402*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 39064*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 35402*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 9936*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 9936*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    - 9936*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[0]},x]
    - 7956*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 7956*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    + 7956*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[0]},x]
    + 9936*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    - 7956*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    + 4224*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 4224*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 4224*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 3758*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 3758*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    + 3758*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[0]},x]
    + 2832*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2832*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 2832*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 4224*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 2376*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 2376*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    + 2376*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 3758*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 2112*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2112*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    + 2112*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    + 2832*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 1593*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1593*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    + 1593*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 2376*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1416*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1416*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    + 1416*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2112*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1593*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1416*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    + 842*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    + 842*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    - 842*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[0]},x]
    + 808*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 808*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    - 808*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 768*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 768*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 768*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 709*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 709*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    + 709*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 672*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 672*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    + 672*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    + 581*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 581*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    - 581*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[0]},x]
    - 576*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 576*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    + 576*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 531*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 531*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 531*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 528*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 528*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    - 528*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 842*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    - 496*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 496*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 496*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 808*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 480*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    + 768*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 432*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    + 432*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    + 432*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 709*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 672*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 396*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 396*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    + 396*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 384*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 384*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    + 384*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 371*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 371*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    - 371*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 368*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 368*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    - 368*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 354*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 354*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - 354*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - 352*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 352*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 352*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 581*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    - 576*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    + 336*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 336*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 336*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 531*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 528*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    - 496*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 297*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 297*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    - 297*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 288*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 288*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    - 288*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 264*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 264*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    - 264*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    - 432*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 240*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[-1],omega[0],omega[0]},x]
    - 396*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 236*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 236*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    + 236*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 384*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 371*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 368*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 354*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - 352*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 336*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 192*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 192*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    + 192*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[0]},x]
    + 297*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 177*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 177*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 177*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    - 177*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    - 177*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    - 176*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 176*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 176*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 174*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 174*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    - 174*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 288*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 264*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 144*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    - 144*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[0]},x]
    - 144*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[0]},x]
    - 144*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    - 236*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 132*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 132*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 132*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 118*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 118*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + 118*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 192*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    + 114*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 114*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    - 114*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[1],omega[0]},x]
    - 109*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 109*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    + 109*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[0]},x]
    + 177*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    - 176*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 174*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 99*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 99*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    - 99*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 96*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 88*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 88*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 88*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 88*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    - 88*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    - 88*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 144*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 144*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 81*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 81*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    - 81*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[0]},x]
    - 80*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[1],omega[0]},x]
    - 132*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 72*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    + 72*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    + 72*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 72*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 118*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + 114*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 66*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 66*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 66*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 66*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    - 66*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 66*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    - 109*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    + 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    + 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    - 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[0]},x]
    + 64*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    + 64*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 99*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 59*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 59*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 59*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 59*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 59*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 59*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 96*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 57*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 57*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    + 57*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[1],omega[0]},x]
    + 88*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 88*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 81*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 48*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    - 48*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    - 48*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    - 44*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 44*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    + 44*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 72*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 72*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 66*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 66*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 39*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    - 39*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 39*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 64*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    - 64*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 59*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 59*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 57*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    + 33*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    + 33*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    + 33*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 32*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    + 32*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    + 32*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    + 32*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[0]},x]
    + 48*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/((x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 48*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    - 28*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 28*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 28*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 27*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    - 27*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    - 27*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    - 44*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 24*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 24*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 24*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 39*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 21*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 21*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    - 21*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 21*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 21*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 21*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 33*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 32*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 32*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 19*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 19*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    + 19*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 28*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 27*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 16*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    - 16*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    - 16*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    - 24*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    + (9*x^13 - 36*x^12 + 15514*x^11 - 148762*x^10 + 616744*x^9 - 1513122*x^8 + 2512276*x^7 - 2962864*x^6 + 2527918*x^5 - 1532778*x^4 + 629776*x^3 - 153730*x^2 + 16459*x - 72)/(576*(x - 1)^4*(x^2 - 3*x + 1)^2*(x^2 - x + 1)^2) * GPL[{1,0,0},x]
    + 21*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    - 21*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 12*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 12*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    - 12*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 19*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    - 11*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    - 11*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[1],omega[1],omega[0]},x]
    + 11*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/((x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 16*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 9*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 8*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + 8*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    + 8*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + 12*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 12*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 11*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    - 11*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 6*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    - 6*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[0]},x]
    - 6*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 6*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 9*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 8*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + 6*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 6*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 3*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[-1],omega[0],omega[0]},x]
    + 2*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 2*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 2*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[0]},x]
    - (9*x^5 - 332*x^4 + 7807*x^3 - 7681*x^2 + 7412*x + 9)/(576*(x - 1)^3*(x^2 - x + 1)) * GPL[{1,0},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    + 2*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 2*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[0]},x]
    - (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[0],omega[-1],omega[0]},x]
    + (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[0],omega[1],omega[0]},x]
    + (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    + (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    + (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (x + 1)*(3*x^4 + 160*x^3 + 278*x^2 + 160*x + 3)/(12*(x - 1)^5) * GPL[{-1,-1,0},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (x + 1)*(x^2 + 8*x + 1)*(3*x^2 - 7*x + 3)/(144*(x - 1)^5) * Pi^2 * GPL[{-1},x]
    - (x + 1)*(x^4 + 13*x^3 - 20*x^2 + 13*x + 1)/(64*x*(x - 1)*(x^2 - x + 1)) * GPL[{1,1,0},x]
    + (x + 1)*(x^4 + 13*x^3 - 20*x^2 + 13*x + 1)/(384*x*(x - 1)*(x^2 - x + 1)) * Pi^2 * GPL[{1},x]
    + (2*x^5 + 77*x^4 + 119*x^3 + 151*x^2 + 45*x + 2)/(16*(x - 1)^5) * GPL[{-1,0,0},x]
    + (3*x^3 - 659*x^2 - 387*x + 3)/(1152*(x - 1)^3) * Pi^2
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[0]},x]
    - (9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[0],omega[-1],omega[0]},x]
    + (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[0],omega[1],omega[0]},x]
    + (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    + (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    + (5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    + (141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - (109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    + 2*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 2*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 2*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[0]},x]
    + 2*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 2*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 2*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[1],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 3*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    + 6*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 6*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 8*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + 9*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 6*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[0]},x]
    - 6*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 6*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 6*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 11*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    - 11*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    + 12*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 12*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 8*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    + 8*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 8*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 9*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[0]},x]
    + 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 9*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    + 16*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 16*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    - 11*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    - 11*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[1],omega[1],omega[0]},x]
    + 11*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 11*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 11*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 19*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 12*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 12*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    - 12*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 12*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 12*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 21*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    - 21*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 24*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 16*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    - 16*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 16*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 27*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    - 28*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 19*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 19*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 19*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 32*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 32*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 33*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 21*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 21*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[-1],omega[0],omega[0]},x]
    + 21*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 21*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    - 21*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 21*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 39*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 24*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 24*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 24*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 44*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 27*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    - 27*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 28*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 28*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 28*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 48*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 48*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 32*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    + 32*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    + 32*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 32*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    + 33*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    + 33*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    + 33*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 57*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    + 59*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 59*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 64*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    - 64*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 39*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[6],omega[1],omega[0],omega[0]},x]
    - 39*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    - 39*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 66*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 66*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 72*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 72*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 44*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 44*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 44*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 48*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    - 48*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 48*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 81*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 88*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 88*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 57*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 57*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 57*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    + 96*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/((x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 59*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 59*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 59*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 59*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 59*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 59*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 99*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    - 64*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[0]},x]
    + 64*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    + 64*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    + 64*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    - 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 64*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 109*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 66*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 66*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 66*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 66*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 66*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 66*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 114*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    - 118*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + 72*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    + 72*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 72*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 72*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 132*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 80*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[1],omega[0]},x]
    - 81*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 81*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 81*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 144*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 144*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    - 88*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    - 88*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 88*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 88*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 88*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 88*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    - 96*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 96*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 96*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 99*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 99*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 99*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 174*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    - 176*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 177*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 109*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 109*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 109*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 114*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 114*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 114*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    - 192*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    + 118*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 118*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 118*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + 132*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 132*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 132*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 236*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 144*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[0]},x]
    - 144*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[0]},x]
    - 144*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 144*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 264*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 288*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    - 174*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 174*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 174*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 176*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 176*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 176*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 177*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    - 177*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 177*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 177*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 297*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(2500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 192*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 192*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 192*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    + 336*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 352*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 354*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 368*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 371*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    - 384*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 236*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 236*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 236*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 396*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 240*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[-1],omega[0],omega[0]},x]
    - 432*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 264*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 264*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 264*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    - 288*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 288*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 288*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    - 297*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 297*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 297*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(2500*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    - 496*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 528*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    - 531*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(1250*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 336*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 336*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 336*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 576*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(25*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    + 581*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 352*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 352*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 352*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 354*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 354*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 354*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - 368*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 368*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 368*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    - 371*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 371*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 371*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 384*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    + 384*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 384*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 396*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 396*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 396*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 672*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 709*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(5000*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    + 432*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    + 432*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 432*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    + 768*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 480*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    + 808*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 496*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 496*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 496*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 842*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    - 528*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 528*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 528*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 531*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 531*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 531*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1250*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 576*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 576*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 576*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 581*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 581*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 581*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 672*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 672*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 672*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    + 709*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 709*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 709*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5000*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 768*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 768*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 768*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 808*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 808*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 808*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    - 842*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[0]},x]
    + 842*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    + 842*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    - 1416*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1593*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 2112*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    + 1416*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1416*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1416*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2376*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    + 1593*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1593*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1593*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    + 2832*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2112*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2112*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2112*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 3758*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    + 2376*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 2376*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 2376*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    + 4224*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 2832*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2832*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2832*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 3758*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 3758*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 3758*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 4224*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 4224*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 4224*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 7956*(147*x^10 - 8154*x^9 + 76743*x^8 + 296582*x^7 + 418580*x^6 + 519250*x^5 - 99020*x^4 + 34610*x^3 + 353*x^2 - 48*x - 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)^2) * I * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    + 9936*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 7956*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 7956*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 7956*(109*x^2 - 12*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 9936*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 9936*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 9936*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 35402*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 39064*(203*x^11 - 8973*x^10 + 116201*x^9 - 291185*x^8 + 805118*x^7 + 114190*x^6 + 256050*x^5 - 103570*x^4 + 15367*x^3 - 2305*x^2 + 21*x + 3)/(625*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^2) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi * dpsi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    - 35402*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 35402*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 35402*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    - 39064*(9*x - 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * Pi^-2 * psi^-1 * dpsi * IInt[{tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 39064*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * dpsi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 39064*(141*x^3 - 257*x^2 + 3*x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(625*x*(x - 1)^5*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * I * Pi^-3 * psi * d2psi * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    - 117192*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[0]},x]
    - 106206*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[0]},x]
    - 29808*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[0]},x]
    - 85603*x/(2592*(x - 1)^2)
    - 15912*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[0]},x]
    - 39064*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[0]},x]
    - 35402*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[0]},x]
    - 12672*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 8496*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + x*(81*x^7 + 54598*x^6 - 150227*x^5 - 39275*x^4 + 275750*x^3 - 409121*x^2 + 222454*x - 38714)/(5184*(x - 1)^4*(x^2 - 3*x + 1)*(x^2 - x + 1)) * GPL[{0,0},x]
    - 7516*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[0]},x]
    - x*(45994*x^10 - 138597*x^9 + 232933*x^8 - 186730*x^7 + 38377*x^6 + 47618*x^5 + 57187*x^4 - 200320*x^3 + 217273*x^2 - 120147*x + 32764)/(86400*(x - 1)^6*(x^2 - x + 1)^3) * Pi^4 * GPL[{1},x]
    - 23868*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 4752*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 4224*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 9936*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[0]},x]
    + x*(9*x^13 + 171*x^12 + 17358*x^11 - 191390*x^10 + 891660*x^9 - 2476160*x^8 + 4682848*x^7 - 6365164*x^6 + 6369274*x^5 - 4677934*x^4 + 2464796*x^3 - 875472*x^2 + 183707*x - 16815)/(576*(x - 1)^5*(x^2 - 3*x + 1)^2*(x^2 - x + 1)^2) * Zeta[3]
    - 3186*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 15912*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 2832*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    + x*(575*x^9 - 20012*x^8 + 54182*x^7 - 73129*x^6 + 21980*x^5 + 44200*x^4 - 76979*x^3 + 32632*x^2 - 2782*x - 12635)/(720*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * GPL[{0,0,1,0},x]
    - 2526*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[0]},x]
    - x*(12355*x^8 - 49874*x^7 + 109663*x^6 - 169546*x^5 + 191636*x^4 - 169546*x^3 + 109663*x^2 - 49874*x + 12355)/(4320*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * GPL[{1,0},x]
    - 2424*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[0]},x]
    - 2304*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 2304*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 11274*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - x*(8711*x^10 - 20313*x^9 + 6032*x^8 + 65095*x^7 - 167257*x^6 + 217732*x^5 - 173197*x^4 + 72115*x^3 + 2792*x^2 - 19773*x + 9251)/(240*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,1,0,0,0},x]
    - x*(8960*x^8 - 25207*x^7 + 40844*x^6 - 46568*x^5 + 46318*x^4 - 46568*x^3 + 40844*x^2 - 25207*x + 8960)/(180*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1,0,-1,0},x]
    - 1743*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[0]},x]
    - 4224*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    - x*(8255*x^8 - 25761*x^7 + 44587*x^6 - 56394*x^5 + 57834*x^4 - 56394*x^3 + 44587*x^2 - 25761*x + 8255)/(120*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{1},x]
    - 1584*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    - 7516*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 7128*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1344*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[-1],omega[-1],omega[0]},x]
    - 6336*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - x*(5091*x^10 - 17883*x^9 + 34642*x^8 - 39705*x^7 + 30893*x^6 - 18448*x^5 + 19533*x^4 - 26105*x^3 + 27922*x^2 - 16443*x + 5891)/(1440*(x - 1)^6*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,0,0},x]
    - 1152*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[-1],omega[-1],omega[0]},x]
    + x*(3240*x^9 - 44673*x^8 + 65123*x^7 - 71876*x^6 - 15270*x^5 + 50410*x^4 - 62116*x^3 + 11403*x^2 + 407*x - 5720)/(360*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * GPL[{0,0,-1,0},x]
    - 2832*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 1113*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[0]},x]
    - 1104*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[0]},x]
    - x*(1324*x^11 - 7853*x^10 + 5916*x^9 + 5168*x^8 - 23753*x^7 + 14540*x^6 + 17410*x^5 - 44053*x^4 + 40018*x^3 - 12234*x^2 - 2233*x + 5354)/(120*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,1},x]
    - 1062*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - x*(24457*x^5 + 16774*x^4 - 41964*x^3 - 45684*x^2 - 1642*x + 5297)/(362880*(x - 1)^6*(x + 1)) * Pi^6
    - 1008*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[-1],omega[0],omega[0]},x]
    - 992*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[0]},x]
    - 960*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[-1],omega[-1],omega[0]},x]
    - 4779*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 4752*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 891*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    - 864*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[-1],omega[0],omega[0]},x]
    - 864*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 864*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 4248*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 4224*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - x*(3574*x^10 - 12357*x^9 + 22913*x^8 - 23275*x^7 + 12252*x^6 + 1768*x^5 - 2888*x^4 - 4815*x^3 + 12953*x^2 - 9657*x + 4194)/(60*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,0,0,-1,0},x]
    - 792*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    - 792*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - x*(9*x^13 + 27*x^12 + 12048*x^11 - 130613*x^10 + 615477*x^9 - 1721321*x^8 + 3209665*x^7 - 4184320*x^6 + 3882952*x^5 - 2493121*x^4 + 1046063*x^3 - 225555*x^2 + 5300*x + 3957)/(576*(x - 1)^5*(x^2 - 3*x + 1)^2*(x^2 - x + 1)^2) * GPL[{0,0,0},x]
    - 768*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 768*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 720*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[-1],omega[0],omega[0]},x]
    - 709*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[0]},x]
    - 704*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 3186*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - x*(2993*x^4 + 120*x^3 - 4517*x^2 + 1500*x + 3168)/(60*(x - 1)^6) * Zeta[3] * GPL[{1,0},x]
    + x*(9*x^8 + 90*x^7 - 3563*x^6 - 5946*x^5 + 13098*x^4 - 27178*x^3 + 14007*x^2 - 6954*x - 3059)/(576*(x - 1)^4*(x^2 - x + 1)^2) * GPL[{0,1,0},x]
    - 2832*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 531*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    - 531*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    - 531*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - x*(3277*x^10 - 10731*x^9 + 22664*x^8 - 31705*x^7 + 37071*x^6 - 34976*x^5 + 30031*x^4 - 22425*x^3 + 15944*x^2 - 7851*x + 2637)/(240*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,0,0,1,0},x]
    - x*(1227*x^11 - 4824*x^10 + 4723*x^9 + 2539*x^8 - 17104*x^7 + 23215*x^6 - 18265*x^5 + 8776*x^4 - 4861*x^3 + 6283*x^2 - 4864*x + 2627)/(1440*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Pi^2 * GPL[{0,1,0},x]
    - 522*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[0]},x]
    - x*(2510*x^8 - 7111*x^7 + 10172*x^6 - 10484*x^5 + 9034*x^4 - 10484*x^3 + 10172*x^2 - 7111*x + 2510)/(180*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1,1,0,0},x]
    - 472*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - x*(4255*x^5 - 422*x^4 - 6402*x^3 - 1602*x^2 + 3758*x + 2195)/(180*(x - 1)^6*(x + 1)) * GPL[{0,-1,0,0},x]
    - 432*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[0]},x]
    - 432*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[0]},x]
    - 432*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[-1],omega[-1],omega[0]},x]
    - 2127*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    + x*(554*x^11 + 647*x^10 + 2926*x^9 - 8902*x^8 + 16267*x^7 - 7870*x^6 - 13340*x^5 + 30647*x^4 - 30272*x^3 + 13276*x^2 - 2253*x - 2076)/(60*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,1,0,-1,0},x]
    - 2016*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - x*(883*x^4 - 2182*x^2 + 960*x + 1923)/(60*(x - 1)^6) * GPL[{1,0,-1,0,0},x]
    - 384*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[0]},x]
    + x*(125*x - 1811)/(144*(x - 1)^3) * GPL[{0,1},x]
    - 352*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - x*(1741*x^8 - 4916*x^7 + 9241*x^6 - 11878*x^5 + 13208*x^4 - 11878*x^3 + 9241*x^2 - 4916*x + 1741)/(144*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1,0,1,0},x]
    + x*(5293*x^11 + 2749*x^10 - 41868*x^9 + 103721*x^8 - 128201*x^7 + 64130*x^6 + 40525*x^5 - 119101*x^4 + 108766*x^3 - 59883*x^2 + 15089*x - 1732)/(240*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Zeta[5]
    - 1728*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 342*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[1],omega[0]},x]
    - 842*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[0]},x]
    + x*(359*x^11 + 842*x^10 - 5889*x^9 + 17743*x^8 - 30358*x^7 + 35035*x^6 - 25465*x^5 + 8362*x^4 + 4643*x^3 - 8349*x^2 + 5002*x - 1661)/(120*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,1,1,0,0},x]
    - 808*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[0]},x]
    - 1593*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 768*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 768*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    - 1488*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 297*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    - 1440*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 288*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    - 288*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + x*(1853*x^4 - 1320*x^3 + 2078*x^2 - 3000*x - 1387)/(120*(x - 1)^6) * GPL[{0,0,-1,0,0},x]
    - 1344*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 264*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    - 264*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[1],omega[0]},x]
    - 264*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    + x*(2344*x^11 - 6323*x^10 + 7956*x^9 - 5992*x^8 - 5783*x^7 + 17720*x^6 - 31730*x^5 + 23117*x^4 - 11942*x^3 - 594*x^2 + 977*x - 1306)/(120*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,0,0,-1,0},x]
    - 1296*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 1296*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 243*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[0]},x]
    - 240*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[1],omega[0]},x]
    - 1188*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 236*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 581*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[0]},x]
    - 1152*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 1152*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 1152*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - x*(11765*x^9 - 117047*x^8 + 105107*x^7 - 55939*x^6 - 143620*x^5 + 104980*x^4 - 3599*x^3 - 91013*x^2 + 53873*x + 1105)/(1440*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * GPL[{0,1,0,0},x]
    - 1056*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 528*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    - 992*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 198*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 198*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    - 192*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[0]},x]
    - 960*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 177*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 864*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 864*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 792*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 768*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 768*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 371*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[0]},x]
    - 368*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[0]},x]
    - 144*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    - 144*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[1],omega[0]},x]
    - 144*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 144*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 144*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[-1],omega[0],omega[0]},x]
    - 709*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 708*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 354*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    - 704*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 336*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[-1],omega[0],omega[0]},x]
    - 128*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 128*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + x*(2285*x^9 - 14453*x^8 + 25158*x^7 - 21206*x^6 - 3220*x^5 + 22830*x^4 - 19441*x^3 + 6913*x^2 + 1632*x - 630)/(2160*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * Pi^2 * GPL[{0,0},x]
    + x*(351*x^5 + 1013*x^4 + 854*x^3 + 2494*x^2 - 263*x - 597)/(2880*(x - 1)^6*(x + 1)) * Pi^4 * GPL[{0,1},x]
    - 297*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    - 576*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 288*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[-1],omega[0],omega[0]},x]
    - 109*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[0]},x]
    - 531*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 528*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 264*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    - 240*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[-1],omega[0],omega[0]},x]
    - 472*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    + x*(631*x^11 - 842*x^10 + 687*x^9 + 1775*x^8 - 4730*x^7 + 7691*x^6 - 9041*x^5 + 8006*x^4 - 5621*x^3 + 1851*x^2 - 202*x - 469)/(48*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,1,0,1,0},x]
    - 88*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 81*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    - 81*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    - 396*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 384*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 354*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 177*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(100*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    - 177*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    - 352*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 174*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[0]},x]
    - 327*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - x*(323*x^10 - 829*x^9 + 596*x^8 + 1555*x^7 - 4861*x^6 + 6476*x^5 - 4861*x^4 + 1555*x^3 + 596*x^2 - 829*x + 323)/(20*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,1,1,0,0},x]
    - 64*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 64*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 64*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[0]},x]
    - 63*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[-1],omega[-1],omega[0]},x]
    + x*(235*x^4 + 516*x^3 - 258*x^2 - 572*x - 309)/(1440*(x - 1)^5*(x + 1)) * Pi^4 * GPL[{1,0},x]
    - 59*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 144*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    - 144*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[0]},x]
    - 144*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[0]},x]
    - 57*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[1],omega[0]},x]
    + x*(55*x^4 - 36*x^3 + 1104*x^2 - 228*x - 281)/(24*(x - 1)^6) * GPL[{0,0,0,1},x]
    - 56*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[0]},x]
    + x*(459*x^4 + 940*x^3 + 94*x^2 - 532*x - 277)/(8*(x - 1)^5*(x + 1)) * Zeta[5] * GPL[{1},x]
    - 264*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 48*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    - 48*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[1],omega[0]},x]
    - 48*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 236*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + x*(199*x^5 + 263*x^4 - 110*x^3 + 410*x^2 - 269*x - 229)/(8*(x - 1)^6*(x + 1)) * Zeta[3] * GPL[{0,1,0},x]
    - 114*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[1],omega[0]},x]
    - 216*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 216*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 216*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - x*(869*x^5 + 1041*x^4 - 1770*x^3 - 650*x^2 + 153*x + 205)/(5760*(x - 1)^6*(x + 1)) * Pi^4 * GPL[{0,0},x]
    - 99*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    - 39*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[1],omega[0],omega[0]},x]
    - 192*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 192*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 96*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    - 96*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    - 36*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 36*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    - 36*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - 177*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 88*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[1],omega[0]},x]
    - 88*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    - 171*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(50*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 33*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    - 33*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    - 33*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - 33*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 81*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[0]},x]
    - 80*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[1],omega[0]},x]
    - x*(159*x^8 + 428*x^7 - 1761*x^6 + 4286*x^5 - 5096*x^4 + 4286*x^3 - 1761*x^2 + 428*x + 159)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r1,0,0,0},x]
    - x*(159*x^8 + 428*x^7 - 1761*x^6 + 4286*x^5 - 5096*x^4 + 4286*x^3 - 1761*x^2 + 428*x + 159)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r2,0,0,0},x]
    - x*(157*x^2 - 574*x + 157)/(36*(x - 1)^4) * GPL[{1,0,0,1},x]
    - 144*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 144*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 144*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[0],omega[0]},x]
    + x*(58*x^11 - 121*x^10 + 277*x^9 - 544*x^8 + 419*x^7 + 405*x^6 - 1910*x^5 + 2179*x^4 - 1569*x^3 + 372*x^2 + 19*x - 137)/(20*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,0,0,1,0},x]
    - 27*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 27*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    - 132*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 66*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    - 66*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    - 128*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 128*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 64*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[0]},x]
    - 121*x/(9*(x - 1)^2) * GPL[{1,1},x]
    - 121*x/(72*(x - 1)^2) * Lmu^2
    - 121*x*(x + 1)^2/(36*(x - 1)^4) * GPL[{0,0,1},x] * Lmu
    - 24*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 59*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    - 117*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    - x*(111*x^8 + 272*x^7 - 1089*x^6 + 2654*x^5 - 3104*x^4 + 2654*x^3 - 1089*x^2 + 272*x + 111)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r1,1,0,0},x]
    - x*(111*x^8 + 272*x^7 - 1089*x^6 + 2654*x^5 - 3104*x^4 + 2654*x^3 - 1089*x^2 + 272*x + 111)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r2,1,0,0},x]
    - x*(577*x^5 + 535*x^4 - 1410*x^3 - 690*x^2 - 77*x + 109)/(16*(x - 1)^6*(x + 1)) * Zeta[5] * GPL[{0},x]
    - 109*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 21*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[-1],omega[0],omega[0]},x]
    - 99*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 99*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(400*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 99*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - x*(x + 1)*(97*x^2 - 94*x + 97)/(16*(x - 1)^3*(x^2 - x + 1)) * GPL[{-1,0},x]
    - 96*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 96*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 96*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 48*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    - 48*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    - 19*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[0]},x]
    + x*(315*x^5 + 71*x^4 + 130*x^3 - 750*x^2 - 161*x - 93)/(8*(x - 1)^6*(x + 1)) * Zeta[3] * GPL[{0,0,1},x]
    + x*(89*x^5 + 81*x^4 - 162*x^3 + 118*x^2 - 155*x - 91)/(2*(x - 1)^6*(x + 1)) * GPL[{0,1,0,0,-1,0},x]
    - 18*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[0]},x]
    - 18*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 18*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[-1],omega[-1],omega[0]},x]
    + x*(85*x^5 + 41*x^4 + 98*x^3 - 162*x^2 - 81*x - 89)/(4*(x - 1)^6*(x + 1)) * GPL[{0,1,1,0,0,0},x]
    - 88*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 84*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 81*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Zeta[5] * GPL[{-1},x]
    - 16*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 16*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 11*x*(2*x^3 + 7*x^2 + 20*x + 7)/(12*(x - 1)^5) * GPL[{0,0,0},x] * Lmu
    - 77*x*(x + 1)^2/(18*(x - 1)^4) * GPL[{0,1,0},x] * Lmu
    - 77*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * GPL[{0,1,0,0},x] * Lmu
    + 11*x*(x + 1)*(25*x^2 - 7)/(2160*(x - 1)^5) * Pi^4 * Lmu
    - 72*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - x*(53*x^4 + 102*x^3 + 140*x^2 + 138*x + 71)/(24*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{0,1,1,0},x]
    + 5*x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1/2,0,0,0},x]
    - 64*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 64*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 64*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0]},x]
    - 63*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - x*(165*x^3 + 153*x^2 + 71*x + 59)/(6*(x - 1)^5) * GPL[{0,0,-1,1,0},x]
    - x*(165*x^3 + 153*x^2 + 71*x + 59)/(6*(x - 1)^5) * GPL[{0,0,1,-1,0},x]
    - 59*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 58*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{-1,0,0,-1,0},x]
    - 57*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 57*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 56*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,1,0,-1,0},x]
    - 56*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 11*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[1],omega[1],omega[0]},x]
    - 11*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 27*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    - 27*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    - 4*x*(12*x^4 + 22*x^3 + 33*x^2 + 24*x + 13)/((x - 1)^5*(x + 1)) * GPL[{0,1,1,0,-1,0},x]
    + x*(187*x^5 + 31*x^4 + 14*x^3 - 466*x^2 - 109*x - 49)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,1,0,-1,0},x]
    - 49*x*(x + 1)*(x^2 + 1)/(720*(x - 1)^5) * Pi^4 * GPL[{-1,0},x]
    - x*(278*x^11 - 319*x^10 + 1228*x^9 - 1573*x^8 + 2875*x^7 - 1789*x^6 + 901*x^5 + 1271*x^4 - 1247*x^3 + 1018*x^2 - 195*x + 48)/(288*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Pi^2 * Zeta[3]
    - 48*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - x*(35*x^4 + 62*x^3 + 112*x^2 + 82*x + 45)/((x - 1)^5*(x + 1)) * Zeta[3] * GPL[{0,1,1},x]
    + x*(19*x^4 + 52*x^3 - 82*x^2 - 76*x - 45)/(4*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{1,0,0},x]
    - 15*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r1,0,0,0},x]
    - 15*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r1,1,0,0},x]
    - 15*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r2,0,0,0},x]
    - 15*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r2,1,0,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^2,0,0,-1,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^-2,0,0,-1,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r1,0,0,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r1,1,0,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r2,0,0,0},x]
    - 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r2,1,0,0},x]
    - 9*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[0]},x]
    - 44*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{-1,0,1},x]
    - 21*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 5*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{0,1/2,1,0,0},x]
    + 5*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,1/2,0,0,0},x]
    + x*(23*x^11 - 99*x^10 - 60*x^9 + 439*x^8 - 885*x^7 + 458*x^6 + 575*x^5 - 1557*x^4 + 1546*x^3 - 933*x^2 + 309*x - 40)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,r1},x]
    + x*(23*x^11 - 99*x^10 - 60*x^9 + 439*x^8 - 885*x^7 + 458*x^6 + 575*x^5 - 1557*x^4 + 1546*x^3 - 933*x^2 + 309*x - 40)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,r2},x]
    - 39*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[1],omega[0],omega[0]},x]
    - 36*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 33*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 33*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(100*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - x*(43*x^4 + 74*x^3 + 124*x^2 + 54*x + 33)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,1,0,1,0},x]
    - 33*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^2,1,1,0,0},x]
    - 33*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^-2,1,1,0,0},x]
    + 3*x*(7*x^11 - 38*x^10 + 9*x^9 + 79*x^8 - 198*x^7 + 73*x^6 + 223*x^5 - 498*x^4 + 481*x^3 - 285*x^2 + 94*x - 11)/(4*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r1,0,-1,0},x]
    + 3*x*(7*x^11 - 38*x^10 + 9*x^9 + 79*x^8 - 198*x^7 + 73*x^6 + 223*x^5 - 498*x^4 + 481*x^3 - 285*x^2 + 94*x - 11)/(4*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r2,0,-1,0},x]
    - 33*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 33*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(200*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 33*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    + x*(1598*x^11 - 3691*x^10 + 2742*x^9 + 1906*x^8 - 8791*x^7 + 8710*x^6 - 5920*x^5 - 2531*x^4 + 4256*x^3 - 3588*x^2 + 409*x - 32)/(1440*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Pi^2 * GPL[{0,0,0},x]
    - 16*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    - 16*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    - 30*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,1,0,-1,0},x]
    - 30*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,1,0,-1,0},x]
    - 6*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 6*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 6*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[-1],omega[0],omega[0]},x]
    - 29*x*(x + 1)*(x^2 + 1)/(240*(x - 1)^5) * Pi^4 * GPL[{-1},x]
    - 29*x*(x + 1)*(x^2 + 1)/(36*(x - 1)^5) * Pi^2 * GPL[{-1,0,0},x]
    - 29*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * GPL[{-1,0,0,1,0},x]
    - 29*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Zeta[3] * GPL[{-1,0},x]
    - 4*x*(x + 1)*(5*x^2 + 7)/(x - 1)^5 * GPL[{1,0,0,-1,-1,0},x]
    - 27*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 25*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,0,1,0,0},x]
    - 25*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,0,1,0,0},x]
    + x*(29*x^5 + 37*x^4 - 32*x^3 + 48*x^2 - 33*x - 25)/(12*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,1,0,0},x]
    - 5*x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(16*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{phi^2,1,0,0},x]
    - 5*x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(16*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{phi^-2,1,0,0},x]
    - 24*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 24*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 24*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{phi^2,1},x]
    - 24*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{phi^-2,1},x]
    + 3*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(4*(x - 1)^5*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,1/2},x]
    - 24*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 12*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    - 12*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - 12*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    - 23*x/(2*(x - 1)^2) * Lmu
    + x*(113*x^5 + 61*x^4 + 66*x^3 - 214*x^2 - 19*x - 23)/(8*(x - 1)^6*(x + 1)) * GPL[{0,0,1,0,1,0},x]
    - 22*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{1,0,-1,0},x] * Lmu
    - 11*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - 11*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    - 11*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 3*x*(17*x^5 + 21*x^4 - 22*x^3 + 18*x^2 - 11*x - 7)/(4*(x - 1)^6*(x + 1)) * GPL[{0,1,0,0,1,0},x]
    - 21*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 4*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[0]},x]
    - x*(3*x^4 - 4*x^3 + 62*x^2 + 28*x + 19)/(24*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{1,0,0,0},x]
    - x*(19*x^10 - 201*x^9 + 972*x^8 - 2447*x^7 + 4205*x^6 - 4936*x^5 + 4205*x^4 - 2447*x^3 + 972*x^2 - 201*x + 19)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r1,1,0,0},x]
    - x*(19*x^10 - 201*x^9 + 972*x^8 - 2447*x^7 + 4205*x^6 - 4936*x^5 + 4205*x^4 - 2447*x^3 + 972*x^2 - 201*x + 19)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r2,1,0,0},x]
    - 19*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 18*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,0,0,-1,0},x]
    - 9*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    - 9*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    - 17*x/(360*(x - 1)^2) * Pi^4 * GPL[{r1},x]
    - 17*x/(360*(x - 1)^2) * Pi^4 * GPL[{r2},x]
    - x*(6*x^5 + 73*x^4 + 232*x^3 + 92*x^2 + 111*x + 16)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,0,1,0,0},x]
    - 16*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,1,0,0,-1,0},x]
    - 16*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,-1,0,0,-1,0},x]
    - 8*x*(x + 1)*(x^2 + 2)/(x - 1)^5 * GPL[{0,1,0,-1,-1,0},x]
    - 16*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 16*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 3*x*(9*x^4 + 32*x^3 - 42*x^2 + 24*x + 5)/(4*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{0,1,r1},x]
    - 3*x*(9*x^4 + 32*x^3 - 42*x^2 + 24*x + 5)/(4*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{0,1,r2},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,1/2,1,0,0},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,1/2,0,0,0},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,1,0,0,0},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,1/2,1,0,0},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,1/2,0,0,0},x]
    - 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,1,0,0,0},x]
    - 15*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * GPL[{0,phi^2,0,0,1,0},x]
    - 15*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * GPL[{0,phi^-2,0,0,1,0},x]
    - 15*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 15*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 15*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[0]},x]
    - 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[0]},x]
    - 2*x*(5*x^4 + 5*x^3 + 32*x^2 + 9*x + 7)/((x - 1)^5*(x + 1)) * GPL[{1,0,0,0,-1,0},x]
    - 14*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,1,0,1,0},x]
    + x*(3*x^4 + 10*x^3 - 26*x^2 - 22*x - 13)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,0,0,0,0},x]
    - x*(13*x^4 + 16*x^3 + 66*x^2 + 16*x + 13)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,0,0,1,0},x]
    + x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1/2,0,1,0},x]
    + x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(48*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * GPL[{1/2,1},x]
    - 12*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{1,1,1},x]
    - 12*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Zeta[3] * Plog[{{1,0},{phi^-2,0},{1,1}},Sqrt[x]]
    - 12*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{1,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 3*x*(5*x^11 - 53*x^10 + 96*x^9 - 123*x^8 + 93*x^7 - 166*x^6 + 317*x^5 - 435*x^4 + 378*x^3 - 207*x^2 + 67*x - 4)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r1,0,1,0},x]
    + 3*x*(5*x^11 - 53*x^10 + 96*x^9 - 123*x^8 + 93*x^7 - 166*x^6 + 317*x^5 - 435*x^4 + 378*x^3 - 207*x^2 + 67*x - 4)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r2,0,1,0},x]
    - 6*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    - 6*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[0]},x]
    - 6*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    - 2*x*(x^4 - x^2 + 6)/(x - 1)^6 * GPL[{0,1,0,-1,0,0},x]
    - 11*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{1},x] * Lmu
    - 11*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{phi^2,0,1,0,0},x]
    - 11*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{phi^-2,0,1,0,0},x]
    - 11*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{0,-1,0},x] * Lmu
    - 11*x*(x + 1)^2/(18*(x - 1)^4) * Pi^2 * GPL[{1,0},x] * Lmu
    - 11*x*(x + 1)^2/(72*(x - 1)^4) * Pi^2 * GPL[{0},x] * Lmu
    - 11*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * GPL[{0,0,1,0,1},x]
    - 11*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * phi * Plog[{{1,0},{phi^-2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    - 11*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,-1,0,0},x] * Lmu
    - 11*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Zeta[3] * GPL[{-1,0,0},x]
    - 11*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    - 11*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Plog[{{1,0},{phi^-2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*(x + 1)*(3*x^2 - 1)/(24*(x - 1)^5) * GPL[{0,0,0,0},x] * Lmu
    + 11*x*(x + 1)*(5*x^2 - 1)/(6*(x - 1)^5) * Zeta[3] * GPL[{0},x] * Lmu
    - x*(18*x^4 - 6*x^3 + 9*x^2 - 6*x + 11)/(2*(x - 1)^6) * GPL[{0,0,1,1,0,0},x]
    - 11*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 11*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(50*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 2*x*(x + 1)*(x^2 + 5)/(x - 1)^5 * GPL[{1,0,-1,0,0,0},x]
    - 2*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[1],omega[0]},x]
    - 9*x/(4*(x - 1)^2) * Zeta[3] * GPL[{r1,0},x]
    - 9*x/(4*(x - 1)^2) * Zeta[3] * GPL[{r2,0},x]
    - 3*x*(59*x^5 + 48*x^4 + 98*x^3 - 42*x^2 + 20*x + 3)/(4*(x - 1)^6*(x + 1)) * Zeta[3] * GPL[{0,0,r1},x]
    - 3*x*(59*x^5 + 48*x^4 + 98*x^3 - 42*x^2 + 20*x + 3)/(4*(x - 1)^6*(x + 1)) * Zeta[3] * GPL[{0,0,r2},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(400*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(200*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(200*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 9*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    + 3*x*(3*x^5 - x^4 - 40*x^3 - 15*x - 3)/(2*(x - 1)^6*(x + 1)) * GPL[{0,0,0,-1,0,0},x]
    - 9*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r1,0,1/2},x]
    - 9*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r2,0,1/2},x]
    - 9*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,0,0,1,0},x]
    - 9*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,phi^2,0},x]
    - 9*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,phi^2,1,0,0,0},x]
    - 9*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,phi^-2,0},x]
    - 9*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,phi^-2,1,0,0,0},x]
    + x*(3*x^4 + 20*x^3 - 62*x^2 - 4*x - 9)/((x - 1)^5*(x + 1)) * Zeta[3] * GPL[{1,0,1},x]
    - x*(43*x^3 + 7*x^2 - 99*x + 9)/(6*(x - 1)^5) * GPL[{0,0,-1,0,1},x]
    - 9*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0]},x]
    - 2*x*(4*x^4 + 9*x^3 + 4*x^2 + 9*x + 4)/((x - 1)^5*(x + 1)) * GPL[{1,0,1,1,0,0},x]
    - 8*x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,0,-1,0,1},x]
    - 8*x*(x + 1)^2/(x - 1)^4 * GPL[{1,1,0,-1,-1,0},x]
    - 8*x*(x + 1)^2/(x - 1)^4 * GPL[{1,1,1,0,-1,0},x]
    - 8*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{-1,1,0},x]
    - 8*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{1,-1,0},x]
    + x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(48*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * GPL[{0,1/2,0},x]
    + x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(48*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,1/2,1},x]
    + x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{0,1/2,1,1,0},x]
    + x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,1/2,0,1,0},x]
    - x*(7*x^4 + 164*x^3 + 272*x^2 + 164*x + 7)/(12*(x - 1)^6) * GPL[{0,-1,0,1},x]
    - 7*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,0,1,1,0},x]
    - 7*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,0,1,1,0},x]
    - 7*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{-1,0,1,0},x]
    - 7*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,1,0,1,0,0},x]
    - 7*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * Plog[{{1,0},{1,0},{0,1}},Sqrt[x]]
    + x*(2*x^5 + 21*x^4 - 36*x^3 - 18*x^2 + 6*x - 7)/(16*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,r1,0},x]
    + x*(2*x^5 + 21*x^4 - 36*x^3 - 18*x^2 + 6*x - 7)/(16*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,r2,0},x]
    - 7*x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(4*(x - 1)^6) * Zeta[3] * GPL[{0,1,2},x]
    - 7*x*(x^2 + 1)*(5*x^2 + 1)/(2*(x - 1)^6) * GPL[{0,-1,0,1,0,0},x]
    - 6*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 6*x*(2*x^4 + 7*x^3 - 9*x^2 + 5*x + 1)/((x - 1)^5*(x + 1)) * GPL[{0,1,r1,0,-1,0},x]
    - 6*x*(2*x^4 + 7*x^3 - 9*x^2 + 5*x + 1)/((x - 1)^5*(x + 1)) * GPL[{0,1,r2,0,-1,0},x]
    - 6*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,0,0,0,0},x]
    - 6*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,0,0,0,0},x]
    - 6*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{1,0,-1},x]
    - 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Zeta[3] * Plog[{{1,0},{phi^2,0},{0,1}},Sqrt[x]]
    - 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    - 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * Plog[{{1,0},{phi^-2,0},{0,1}},Sqrt[x]]
    - 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    - 6*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 6*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 2*x*(7*x^4 + 14*x^2 + 3)/(x - 1)^6 * GPL[{0,0,-1,-1,0,0},x]
    - 6*x*(x^2 + 1)^2/(x - 1)^6 * GPL[{0,0,-1,1,0,0},x]
    - 6*x*(x^2 + 1)^2/(x - 1)^6 * GPL[{0,0,1,-1,0,0},x]
    - 5*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,0,1/2,0,0,0},x]
    - 5*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,1,1/2,1,0,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,1,0,1,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,1,0,1,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,phi^2,1,0,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,phi^-2,1,0,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,phi^2,1,0,0},x]
    - 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,phi^-2,1,0,0},x]
    - 5*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{phi^2,1,0},x]
    - 5*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{phi^-2,1,0},x]
    - 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,phi^2,0,0,0},x]
    - 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,phi^-2,0,0,0},x]
    - 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,phi^2,0,0,0},x]
    - 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,phi^-2,0,0,0},x]
    - 5*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,1,0,1,0},x]
    - 5*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,1,0,1,0},x]
    - 5*x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r1,0,0,1},x]
    - 5*x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r2,0,0,1},x]
    - 5*x*(x + 1)*(9*x^2 + 1)/(8*(x - 1)^5) * GPL[{0,0,phi^2,1,0,0},x]
    - 5*x*(x + 1)*(9*x^2 + 1)/(8*(x - 1)^5) * GPL[{0,0,phi^-2,1,0,0},x]
    - 5*x*(x + 1)*(9*x^2 + 1)/(8*(x - 1)^5) * GPL[{0,1,phi^2,0,0,0},x]
    - 5*x*(x + 1)*(9*x^2 + 1)/(8*(x - 1)^5) * GPL[{0,1,phi^-2,0,0,0},x]
    - 5*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * Zeta[3] * GPL[{0,-1},x]
    - 5*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * phi * Pi^2 * Plog[{{1,0},{phi^2,0},{0,1},{0,1}},Sqrt[x]]
    - 5*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * Pi^2 * Plog[{{1,0},{phi^-2,0},{0,1},{0,1}},Sqrt[x]]
    - 5*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * Pi^2 * GPL[{0,phi^2,0,0},x]
    - 5*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * Pi^2 * GPL[{0,phi^-2,0,0},x]
    - 5*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * phi * Pi^2 * Plog[{{1,0},{phi^-2,0},{1,1},{0,1}},Sqrt[x]]
    - 5*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * phi * Plog[{{1,0},{phi^2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - 5*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - 5*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + x*(7*x^5 + 75*x^4 - 58*x^3 + 262*x^2 - x - 5)/(8*(x - 1)^6*(x + 1)) * GPL[{0,0,0,0,-1,0},x]
    + x*(45*x^5 + 41*x^4 + 54*x^3 - 46*x^2 + 11*x - 5)/(24*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,0,1,0},x]
    - x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(4*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{phi^2},x]
    - x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(4*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{phi^-2},x]
    - x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[0],omega[-1],omega[0]},x]
    - x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[0],omega[1],omega[0]},x]
    - x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(8*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{0,phi^2,1,0,0},x]
    - 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(8*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{0,phi^-2,1,0,0},x]
    - 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(8*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{1,phi^2,0,0,0},x]
    - 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(8*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{1,phi^-2,0,0,0},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r1,1,phi^2},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r1,1,phi^-2},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,0,0,-1,0},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r2,1,phi^2},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r2,1,phi^-2},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,0,0,-1,0},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{0,0,-1,-1,0,1},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{0,1,0,-1,0,1},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,-1,0,0,1},x]
    - 4*x*(x + 1)^2/(x - 1)^4 * GPL[{1,1,0,0,0,1},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,0,-1,0,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,1,0,0,1,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,-1,0,0,1,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,0,0,-1,1,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,0,0,1,-1,0},x]
    - 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,1,0,-1,0,0},x]
    + x*(x + 1)*(13*x^2 - 4)/(90*(x - 1)^5) * Pi^4 * GPL[{1,1},x]
    - 4*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0]},x]
    - 2*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    - 3*x/(2*(x - 1)^2) * GPL[{r1,0,0,-1,0},x]
    - 3*x/(2*(x - 1)^2) * GPL[{r1,1,0,0,0},x]
    - 3*x/(2*(x - 1)^2) * GPL[{r2,0,0,-1,0},x]
    - 3*x/(2*(x - 1)^2) * GPL[{r2,1,0,0,0},x]
    - 3*x/(4*(x - 1)^2) * GPL[{r1,0,-1,0,0},x]
    - 3*x/(4*(x - 1)^2) * GPL[{r2,0,-1,0,0},x]
    - 3*x*(x^10 + 13*x^9 - 124*x^8 + 379*x^7 - 721*x^6 + 872*x^5 - 721*x^4 + 379*x^3 - 124*x^2 + 13*x + 1)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r1,0,1,0},x]
    - 3*x*(x^10 + 13*x^9 - 124*x^8 + 379*x^7 - 721*x^6 + 872*x^5 - 721*x^4 + 379*x^3 - 124*x^2 + 13*x + 1)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r2,0,1,0},x]
    - 3*x*(5*x^4 + 16*x^3 - 18*x^2 + 8*x + 1)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r1,0,1,0},x]
    - 3*x*(5*x^4 + 16*x^3 - 18*x^2 + 8*x + 1)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r2,0,1,0},x]
    - 3*x*(25*x^5 + 19*x^4 + 40*x^3 - 20*x^2 + 7*x + 1)/((x - 1)^6*(x + 1)) * GPL[{0,0,r1,0,-1,0},x]
    - 3*x*(25*x^5 + 19*x^4 + 40*x^3 - 20*x^2 + 7*x + 1)/((x - 1)^6*(x + 1)) * GPL[{0,0,r2,0,-1,0},x]
    - 3*x*(9*x^5 + 10*x^4 + 18*x^3 - 2*x^2 + 6*x + 1)/(8*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,0,r1,0},x]
    - 3*x*(9*x^5 + 10*x^4 + 18*x^3 - 2*x^2 + 6*x + 1)/(8*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,0,r2,0},x]
    - 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(100*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(50*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - 3*x*(x^4 + 4*x^3 - 6*x^2 + 4*x + 1)/(8*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{0,1,r1,0},x]
    - 3*x*(x^4 + 4*x^3 - 6*x^2 + 4*x + 1)/(8*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{0,1,r2,0},x]
    - 3*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(x - 1)^6 * Zeta[3] * GPL[{0,1,1/2},x]
    - 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,0,1,0,0,0},x]
    - 3*x*(x + 1)^2/(x - 1)^4 * PolyLog[4,1/2] * GPL[{r1,1},x]
    - 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,0,1,0,0,0},x]
    - 3*x*(x + 1)^2/(x - 1)^4 * PolyLog[4,1/2] * GPL[{r2,1},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,0,r1,0,-1,0},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,0,r2,0,-1,0},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,0,0,1,0},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,0,r1,0,-1,0},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,0,r2,0,-1,0},x]
    - 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,0,0,1,0},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r1,0,r1},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,r1,0,1,0},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r1,0,r2},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,r2,0,1,0},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r2,0,r1},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,r1,0,1,0},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r2,0,r2},x]
    - 3*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,r2,0,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,1/2,1,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,1/2,0,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,0,0,0,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,2,1,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,1/2,1,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,1/2,0,1,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,0,0,0,0},x]
    - 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,2,1,1,0},x]
    - 3*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Pi^2 * GPL[{-1,0,0,0},x]
    - 3*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,0,0,0,0},x]
    - 3*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + x*(x + 1)*(5*x^2 - 3)/(2*(x - 1)^5) * GPL[{1,1,0,0,0,0},x]
    - 3*x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(2*(x - 1)^6) * GPL[{0,1,2,1,0,0},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(200*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(100*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 3*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(100*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 2*x/(x - 1)^2 * GPL[{r1,0,1,0,0},x]
    - 2*x/(x - 1)^2 * GPL[{r2,0,1,0,0},x]
    - 2*x*(x^4 + 6*x^3 + 4*x^2 + 6*x + 1)/(x - 1)^6 * GPL[{0,0,0,-1,0,1},x]
    - 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,r1,0,0,0},x]
    - 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,r2,0,0,0},x]
    - 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,r1,0,0,0},x]
    - 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,r2,0,0,0},x]
    - 2*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{0,0,-1,-1},x]
    - 2*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{1,1,1,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(45*(x - 1)^5) * phi * Pi^4 * Plog[{{1,0},{phi^2,0}},Sqrt[x]]
    - 2*x*(x + 1)*(x^2 + 1)/(45*(x - 1)^5) * Pi^4 * Plog[{{1,0},{phi^-2,0}},Sqrt[x]]
    - 2*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{-1,1,0,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{1,-1,0,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * Plog[{{1,0},{1,0},{0,1},{0,1}},Sqrt[x]]
    - 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,1,0,-1,1,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,1,0,1,-1,0},x]
    - 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{1,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 2*x*(3*x^4 + 14*x^3 - 30*x^2 + 6*x - 1)/((x - 1)^5*(x + 1)) * GPL[{1,0,1,0,-1,0},x]
    + x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(24*(x - 1)^5*(x^2 - x + 1)^3) * Log[2]^4 * GPL[{1},x]
    + x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,2,1,1,0},x]
    + x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/((x - 1)^5*(x^2 - x + 1)^3) * PolyLog[4,1/2] * GPL[{1},x]
    - 2*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    - x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    - 2*x*(x^2 + 1)*(5*x^2 + 1)/(x - 1)^6 * GPL[{0,-1,0,-1,0,0},x]
    - 2*x*(x^2 + 1)*(3*x^2 + 1)/(x - 1)^6 * GPL[{0,0,-1,0,-1,0},x]
    - x/(x - 1)^2 * GPL[{r1,1,0,1,0},x]
    - x/(x - 1)^2 * GPL[{r2,1,0,1,0},x]
    - x/(4*(x - 1)^2) * Pi^2 * GPL[{r1,0,-1},x]
    - x/(4*(x - 1)^2) * GPL[{r1,0,0,1,0},x]
    - x/(4*(x - 1)^2) * Pi^2 * GPL[{r2,0,-1},x]
    - x/(4*(x - 1)^2) * GPL[{r2,0,0,1,0},x]
    - x/(12*(x - 1)^2) * Pi^2 * GPL[{r1,0,0},x]
    - x/(12*(x - 1)^2) * Pi^2 * GPL[{r2,0,0},x]
    - x*(3*x^5 + 3*x^4 + 55*x^3 - 35*x^2 + 19*x + 1)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,0,0,1,0},x]
    - x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,0,1/2,0,1,0},x]
    - x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,1,1/2,1,1,0},x]
    - x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(12*(x - 1)^6) * Pi^2 * GPL[{0,0,1/2,1},x]
    - x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(12*(x - 1)^6) * Pi^2 * GPL[{0,1,1/2,0},x]
    - x*(x + 1)^2/(x - 1)^4 * GPL[{r1,0,1,0,-1,0},x]
    - x*(x + 1)^2/(x - 1)^4 * GPL[{r2,0,1,0,-1,0},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r1,0,1},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,r1,1,0,0},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,r2,1,0,0},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r2,0,1},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,r1,1,0,0},x]
    - x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,r2,1,0,0},x]
    - x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,1,1,0,0},x]
    - x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,1,1,0,0},x]
    - x*(x + 1)^2/(8*(x - 1)^4) * Log[2]^4 * GPL[{r1,1},x]
    - x*(x + 1)^2/(8*(x - 1)^4) * Log[2]^4 * GPL[{r2,1},x]
    - x*(x + 1)^2/(12*(x - 1)^4) * Pi^2 * GPL[{r1,1,0,0},x]
    - x*(x + 1)^2/(12*(x - 1)^4) * Pi^2 * GPL[{r2,1,0,0},x]
    - x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r1,0,1/2,0},x]
    - x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r1,1,1/2,1},x]
    - x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r2,0,1/2,0},x]
    - x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r2,1,1/2,1},x]
    - x*(x + 1)^2/(24*(x - 1)^4) * Pi^2 * GPL[{r1,1,1,0},x]
    - x*(x + 1)^2/(24*(x - 1)^4) * Pi^2 * GPL[{r2,1,1,0},x]
    - x*(x + 1)*(9*x^2 + 1)/(2*(x - 1)^5) * Zeta[3] * GPL[{0,0,phi^2},x]
    - x*(x + 1)*(9*x^2 + 1)/(2*(x - 1)^5) * Zeta[3] * GPL[{0,0,phi^-2},x]
    - x*(x + 1)*(7*x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{1,0,0,-1},x]
    - x*(x + 1)*(3*x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{0,1,0,-1},x]
    - x*(x + 1)*(x^2 + 1)/(20*(x - 1)^5) * Pi^4 * Plog[{{1,0},{1,0}},Sqrt[x]]
    - x*(x + 1)*(x^2 + 1)/(15*(x - 1)^5) * Pi^4 * GPL[{0,phi^2},x]
    - x*(x + 1)*(x^2 + 1)/(15*(x - 1)^5) * Pi^4 * GPL[{0,phi^-2},x]
    - x*(x + 1)*(x^2 + 1)/(10*(x - 1)^5) * Pi^4 * GPL[{-1,1},x]
    - x*(x + 1)*(x^2 + 1)/(10*(x - 1)^5) * Pi^4 * GPL[{1,-1},x]
    - x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{1,0,0,1},x]
    - x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,1,0,0,0,0},x]
    - x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,-1,0,0,0,0},x]
    + x*(119*x^5 + 62*x^4 + 158*x^3 - 142*x^2 + 2*x - 1)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r1,0,0,0},x]
    + x*(119*x^5 + 62*x^4 + 158*x^3 - 142*x^2 + 2*x - 1)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r2,0,0,0},x]
    - x*(x^4 - 2*x^3 + 18*x^2 - 2*x + 1)/((x - 1)^5*(x + 1)) * GPL[{1,0,1,0,1,0},x]
    + x*(19*x^5 + 15*x^4 + 18*x^3 - 22*x^2 + 3*x - 1)/(96*(x - 1)^6*(x + 1)) * Pi^2 * GPL[{0,0,0,0},x]
    - x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(12*(x - 1)^6) * Pi^2 * Log[2]^2 * GPL[{0,1},x]
    - x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(24*(x - 1)^6) * Pi^2 * GPL[{0,1,2,1},x]
    - x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(2*(x - 1)^4*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,phi^2},x]
    - x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(2*(x - 1)^4*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,phi^-2},x]
    - x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[0],omega[1],omega[0]},x]
    - x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(50*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - x*(x^10 - 99*x^9 + 708*x^8 - 2033*x^7 + 3755*x^6 - 4504*x^5 + 3755*x^4 - 2033*x^3 + 708*x^2 - 99*x + 1)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r1,0,0,0},x]
    - x*(x^10 - 99*x^9 + 708*x^8 - 2033*x^7 + 3755*x^6 - 4504*x^5 + 3755*x^4 - 2033*x^3 + 708*x^2 - 99*x + 1)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r2,0,0,0},x]
    - x*(x^2 + 1)^2/(x - 1)^6 * GPL[{0,0,-1,0,1,0},x]
    + x*(x^4 - 48*x^3 - 2*x^2 - 48*x + 1)/(8*(x - 1)^6) * GPL[{0,0,0,1,1,0},x]
    + x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/((x - 1)^4*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,phi^2},x]
    + x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/((x - 1)^4*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,phi^-2},x]
    + x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(4*(x - 1)^6) * GPL[{0,1,2,1,1,0},x]
    + x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(12*(x - 1)^6) * Log[2]^4 * GPL[{0,1},x]
    + x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * Pi^2 * GPL[{0,-1,0},x]
    + x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * Pi^2 * GPL[{1,1,0,0},x]
    + x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Pi^2 * Zeta[3] * GPL[{-1},x]
    + x*(x + 1)*(9*x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,1,phi^2},x]
    + x*(x + 1)*(9*x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,1,phi^-2},x]
    + x*(x + 1)^2/(x - 1)^4 * GPL[{r1,0,r1,0,0,0},x]
    + x*(x + 1)^2/(x - 1)^4 * GPL[{r1,0,r2,0,0,0},x]
    + x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r1,1,1},x]
    + x*(x + 1)^2/(x - 1)^4 * GPL[{r2,0,r1,0,0,0},x]
    + x*(x + 1)^2/(x - 1)^4 * GPL[{r2,0,r2,0,0,0},x]
    + x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r2,1,1},x]
    + x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,0,0,0,1},x]
    + x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,1,1,0,0},x]
    + x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,1,1,0,0},x]
    + x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,r1,1,0,0},x]
    + x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,0,r2,1,0,0},x]
    + x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,r1,1,0,0},x]
    + x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,0,r2,1,0,0},x]
    + x*(x + 1)^2/(6*(x - 1)^4) * Pi^2 * GPL[{r1,0,0,0},x]
    + x*(x + 1)^2/(6*(x - 1)^4) * Pi^2 * GPL[{r2,0,0,0},x]
    + x*(x + 1)^2/(8*(x - 1)^4) * Pi^2 * Log[2]^2 * GPL[{r1,1},x]
    + x*(x + 1)^2/(8*(x - 1)^4) * Pi^2 * Log[2]^2 * GPL[{r2,1},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r1,0,1/2,1},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r1,1,1/2,0},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r1,1,2,1},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r2,0,1/2,1},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r2,1,1/2,0},x]
    + x*(x + 1)^2/(16*(x - 1)^4) * Pi^2 * GPL[{r2,1,2,1},x]
    + x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r1,0,1,0},x]
    + x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r2,0,1,0},x]
    + x*(x + 1)^2/(96*(x - 1)^4) * Pi^2 * Zeta[3] * GPL[{r1},x]
    + x*(x + 1)^2/(96*(x - 1)^4) * Pi^2 * Zeta[3] * GPL[{r2},x]
    + x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,0,1/2,1,1,0},x]
    + x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,1,1/2,0,1,0},x]
    + x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(12*(x - 1)^6) * Pi^2 * GPL[{0,0,1/2,0},x]
    + x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(12*(x - 1)^6) * Pi^2 * GPL[{0,1,1/2,1},x]
    + x*(8*x^4 - 7*x^2 + 1)/(8*(x - 1)^6) * GPL[{0,0,0,0,0,0},x]
    - x*(3*x^2 - 1)/(3*(x - 1)^6) * Pi^2 * GPL[{0,0,-1,0},x]
    + x*(x^2 + 1)*(5*x^2 + 1)/(x - 1)^6 * GPL[{0,-1,0,0,1,0},x]
    + x*(x^2 + 1)*(5*x^2 + 1)/(6*(x - 1)^6) * Pi^2 * GPL[{0,-1,0,0},x]
    + x*(x^2 + 1)*(5*x^2 + 1)/(40*(x - 1)^6) * Pi^4 * GPL[{0,-1},x]
    + x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[1],omega[0]},x]
    + x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(50*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    + x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(100*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    + x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[0],omega[1],omega[0]},x]
    + x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[0],omega[-1],omega[0]},x]
    + 2*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + 2*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + 2*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    - x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(48*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,2,1},x]
    - x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(24*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * Log[2]^2 * GPL[{1},x]
    + 2*x*(x^4 - 6*x^3 - 8*x^2 - 6*x + 1)/(x - 1)^6 * PolyLog[4,1/2] * GPL[{0,1},x]
    + 2*x*(x + 1)*(x^2 + 1)/(45*(x - 1)^5) * phi * Pi^4 * Plog[{{1,0},{phi^-2,0}},Sqrt[x]]
    + 2*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,1,0,0,1,0},x]
    + x*(x + 2)*(2*x + 1)*(x^2 - x + 1)/(2*(x - 1)^6) * GPL[{0,1,0,1,1,0},x]
    - x*(3*x^4 + 7*x^3 - 3*x^2 - 3*x - 2)/(3*(x - 1)^5*(x + 1)) * Pi^2 * Zeta[3] * GPL[{1},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r1,0,phi^2},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r1,0,phi^-2},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,1,0,-1,0},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r2,0,phi^2},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{r2,0,phi^-2},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,1,0,-1,0},x]
    + 2*x*(x + 1)^2/(x - 1)^4 * GPL[{0,0,-1,0,0,1},x]
    + 2*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{1,1,0,-1},x]
    + 2*x*(x^4 + 6*x^3 + 4*x^2 + 6*x + 1)/(x - 1)^6 * GPL[{0,0,1,0,0,1},x]
    + 2*x*(x^4 - 4*x^2 + 1)/(x - 1)^6 * Zeta[3] * GPL[{0,0,-1},x]
    + 2*x*(x^2 + 1)*(5*x^2 + 1)/(x - 1)^6 * Zeta[3] * GPL[{0,-1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r1,0,-1,1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r1,0,0,0,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r1,0,1,-1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r1,1,0,-1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r2,0,-1,1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r2,0,0,0,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r2,0,1,-1,0},x]
    + 3*x/(2*(x - 1)^2) * GPL[{r2,1,0,-1,0},x]
    + 3*x*(x^10 - 15*x^9 + 84*x^8 - 224*x^7 + 398*x^6 - 472*x^5 + 398*x^4 - 224*x^3 + 84*x^2 - 15*x + 1)/((x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r1,0,-1,0},x]
    + 3*x*(x^10 - 15*x^9 + 84*x^8 - 224*x^7 + 398*x^6 - 472*x^5 + 398*x^4 - 224*x^3 + 84*x^2 - 15*x + 1)/((x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,r2,0,-1,0},x]
    - x*(x + 1)*(x^2 - 3)/(3*(x - 1)^5) * Pi^2 * GPL[{1,0,-1,0},x]
    + 3*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 3*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + x*(35*x^5 + 69*x^4 - 90*x^3 + 70*x^2 + 5*x + 3)/(48*(x - 1)^6*(x + 1)) * Pi^2 * Zeta[3] * GPL[{0},x]
    + 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,r1,0,-1,0},x]
    + 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,1,r2,0,-1,0},x]
    + 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,r1,0,-1,0},x]
    + 3*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,1,r2,0,-1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r1,0,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,0,0,0,1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r1,1,r1},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,r1,0,1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r1,1,r2},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,r2,0,1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r2,0,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,0,0,0,1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r2,1,r1},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,r1,0,1,0},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * Zeta[3] * GPL[{r2,1,r2},x]
    + 3*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,r2,0,1,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,1/2,0,1,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,0,0,0,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,1/2,1,1,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,1/2,0,1,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,0,0,0,0},x]
    + 3*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,1/2,1,1,0},x]
    + 3*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(x - 1)^6 * Zeta[3] * GPL[{0,0,1/2},x]
    - 3*x*(23*x^5 + 8*x^4 + 26*x^3 - 34*x^2 - 4*x - 1)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r1,0,1,0},x]
    - 3*x*(23*x^5 + 8*x^4 + 26*x^3 - 34*x^2 - 4*x - 1)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r2,0,1,0},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0]},x]
    + 3*x*(x^2 + 1)*(3*x^2 + 1)/(x - 1)^6 * GPL[{0,0,0,-1,1,0},x]
    + 3*x*(x^2 + 1)*(3*x^2 + 1)/(x - 1)^6 * GPL[{0,0,0,1,-1,0},x]
    + 2*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[0]},x]
    + 4*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 4*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,0,-1,0,-1,0},x]
    + 4*x*(x + 1)^2/(x - 1)^4 * GPL[{1,1,1,0,0,0},x]
    + 4*x*(x + 1)^2/(3*(x - 1)^4) * Pi^2 * GPL[{1,0,-1,-1},x]
    + 4*x*(x + 1)^2/(45*(x - 1)^4) * Pi^4 * GPL[{phi^2},x]
    + 4*x*(x + 1)^2/(45*(x - 1)^4) * Pi^4 * GPL[{phi^-2},x]
    + 4*x*(x^2 + 1)*(5*x^2 + 1)/(x - 1)^6 * GPL[{0,-1,0,0,-1,0},x]
    + 5*x/(2*(x - 1)^2) * GPL[{r1,1,1,0,0},x]
    + 5*x/(2*(x - 1)^2) * GPL[{r2,1,1,0,0},x]
    + 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(4*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{1,phi^2,1,0,0},x]
    + 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(4*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{1,phi^-2,1,0,0},x]
    + 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(16*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{0,phi^2,0,0,0},x]
    + 5*x*(x^8 - 17*x^7 + 33*x^6 - 50*x^5 + 42*x^4 - 50*x^3 + 33*x^2 - 17*x + 1)/(16*(x - 1)^4*(x^2 - x + 1)^3) * GPL[{0,phi^-2,0,0,0},x]
    + x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    + x*(5*x^4 - 32*x^3 + 86*x^2 - 32*x + 5)/(16*(x - 1)^6) * Pi^2 * GPL[{1,r1,0},x]
    + x*(5*x^4 - 32*x^3 + 86*x^2 - 32*x + 5)/(16*(x - 1)^6) * Pi^2 * GPL[{1,r2,0},x]
    + 5*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * phi * Pi^2 * Plog[{{1,0},{phi^-2,0},{0,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * phi * Pi^2 * Plog[{{1,0},{phi^2,0},{1,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * Pi^2 * Plog[{{1,0},{phi^-2,0},{1,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Pi^2 * GPL[{0,phi^2,1,0},x]
    + 5*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Pi^2 * GPL[{0,phi^-2,1,0},x]
    + 5*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * phi * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 5*x*(x + 1)*(9*x^2 + 1)/(16*(x - 1)^5) * GPL[{0,0,phi^2,0,0,0},x]
    + 5*x*(x + 1)*(9*x^2 + 1)/(16*(x - 1)^5) * GPL[{0,0,phi^-2,0,0,0},x]
    + 5*x*(x + 1)*(9*x^2 + 1)/(4*(x - 1)^5) * GPL[{0,1,phi^2,1,0,0},x]
    + 5*x*(x + 1)*(9*x^2 + 1)/(4*(x - 1)^5) * GPL[{0,1,phi^-2,1,0,0},x]
    + x*(5*x^4 + 9*x^3 - x^2 + 9*x + 5)/(x - 1)^6 * GPL[{0,1,0,0,0,1},x]
    + 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r1,0,0,0,-1,0},x]
    + 5*x*(x + 1)^2/(x - 1)^4 * GPL[{r2,0,0,0,-1,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{phi^2,0,0,1,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{phi^-2,0,0,1,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,0,phi^2,1,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,0,phi^-2,1,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,phi^2,0,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r1,1,phi^-2,0,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,0,phi^2,1,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,0,phi^-2,1,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,phi^2,0,0,0},x]
    + 5*x*(x + 1)^2/(2*(x - 1)^4) * GPL[{r2,1,phi^-2,0,0,0},x]
    + 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,1,1,0,1,0},x]
    + 5*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,1,1,0,1,0},x]
    + 5*x*(x + 1)^2/(6*(x - 1)^4) * Pi^2 * GPL[{phi^2,0,0},x]
    + 5*x*(x + 1)^2/(6*(x - 1)^4) * Pi^2 * GPL[{phi^-2,0,0},x]
    + 5*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,0,1,1,0},x]
    + 5*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,0,1,1,0},x]
    + 5*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,0,1/2,1,0,0},x]
    + 5*x*(x^4 + 3*x^3 + x^2 + 3*x + 1)/(2*(x - 1)^6) * GPL[{0,1,1/2,0,0,0},x]
    + x*(33*x^5 + 9*x^4 + 174*x^3 - 66*x^2 + 29*x + 5)/(2*(x - 1)^6*(x + 1)) * GPL[{0,0,-1,0,0,0},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[-1],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(200*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(200*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(400*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    + 3*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 3*x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(4*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,2,1,0,0},x]
    + 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{0,-1,0,1,0},x]
    + 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Zeta[3] * Plog[{{1,0},{phi^-2,0},{0,1}},Sqrt[x]]
    + 6*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 6*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 7*x/(24*(x - 1)^2) * Pi^2 * GPL[{r1,1,0},x]
    + 7*x/(24*(x - 1)^2) * Pi^2 * GPL[{r2,1,0},x]
    - x*(61*x^3 + 49*x^2 + 221*x - 7)/(12*(x - 1)^5) * GPL[{1,0,0,0,1},x]
    + 7*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Plog[{{1,0},{1,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 7*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{1,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + x*(31*x^4 + 12*x^3 + 22*x^2 + 12*x + 7)/(12*(x - 1)^6) * Pi^2 * GPL[{0,0,0,-1},x]
    + 7*x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r1,1,0,1},x]
    + 7*x*(x + 1)^2/(48*(x - 1)^4) * Pi^2 * GPL[{r2,1,0,1},x]
    + 7*x*(x + 1)^2/(320*(x - 1)^4) * Pi^4 * GPL[{r1,0},x]
    + 7*x*(x + 1)^2/(320*(x - 1)^4) * Pi^4 * GPL[{r2,0},x]
    + x*(23*x^4 + 76*x^3 - 90*x^2 + 44*x + 7)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r1,0,0,0},x]
    + x*(23*x^4 + 76*x^3 - 90*x^2 + 44*x + 7)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r2,0,0,0},x]
    - x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(48*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * GPL[{0,1/2,1},x]
    - x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(48*(x - 1)^5*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,1/2,0},x]
    - x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{0,1/2,0,1,0},x]
    - x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,1/2,1,1,0},x]
    + 8*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,1,0,-1,0,0},x]
    + 8*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,-1,0,-1,0,0},x]
    + 8*x*(x + 1)^2/(x - 1)^4 * GPL[{1,0,-1,-1,0,1},x]
    + 8*x*(x + 1)^2/(x - 1)^4 * GPL[{1,1,0,-1,0,1},x]
    + 9*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Pi^2 * GPL[{-1,0,r1,0},x]
    + 9*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Pi^2 * GPL[{-1,0,r2,0},x]
    + 9*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,phi^2,0,0,0,0},x]
    + 9*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,phi^-2,0,0,0,0},x]
    + 3*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(8*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{1,0,r1,0},x]
    + 3*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(8*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{1,0,r2,0},x]
    + 9*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r1,1,1/2},x]
    + 9*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r1,1,2,1,0,0},x]
    + 9*x*(x + 1)^2/(4*(x - 1)^4) * Zeta[3] * GPL[{r2,1,1/2},x]
    + 9*x*(x + 1)^2/(4*(x - 1)^4) * GPL[{r2,1,2,1,0,0},x]
    - x*(73*x^4 + 138*x^3 + 96*x^2 - 26*x - 9)/(16*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{0,0,0},x]
    + 9*x*(x + 1)^3/(2*(x - 1)^5) * GPL[{-1,0,0,0},x]
    + 2*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + 2*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + 2*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[0]},x]
    + 2*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[0]},x]
    + 11*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + x*(3*x^4 - 12*x^3 + 86*x^2 + 4*x + 11)/(2*(x - 1)^5*(x + 1)) * GPL[{1,0,1,0,0,0},x]
    + 11*x*(x + 1)*(x^2 + 1)/(6*(x - 1)^5) * GPL[{0,0,1,0},x] * Lmu
    + 11*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * phi * Plog[{{1,0},{phi^2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * Plog[{{1,0},{phi^-2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,-1,0,0,1},x]
    + 11*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^-2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*(x + 1)*(3*x^2 + 1)/(3*(x - 1)^5) * GPL[{0,0,-1,0},x] * Lmu
    + 11*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,1,1,0,0},x]
    + 11*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,1,1,0,0},x]
    + 11*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{1,0,0,0},x] * Lmu
    + x*(x + 1)*(35*x^3 + 13*x^2 + 37*x + 11)/(48*(x - 1)^6) * Pi^2 * GPL[{0,0,0,1},x]
    + x*(131*x^5 + 128*x^4 + 242*x^3 - 58*x^2 + 68*x + 11)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r1,1,0,0},x]
    + x*(131*x^5 + 128*x^4 + 242*x^3 - 58*x^2 + 68*x + 11)/(4*(x - 1)^6*(x + 1)) * GPL[{0,0,r2,1,0,0},x]
    + 12*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 12*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 4*x*(x + 1)*(x^2 + 3)/(x - 1)^5 * GPL[{1,0,-1,-1,0,0},x]
    + 12*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,1,1,0,0},x]
    + 12*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Zeta[3] * Plog[{{1,0},{phi^2,0},{1,1}},Sqrt[x]]
    + 12*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * Plog[{{1,0},{phi^-2,0},{1,1}},Sqrt[x]]
    + 12*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{phi^2,0},x]
    + 12*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,1,0,0,0},x]
    + 12*x*(x + 1)^2/(x - 1)^4 * Zeta[3] * GPL[{phi^-2,0},x]
    + 12*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,1,0,0,0},x]
    - x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1/2,1,1,0},x]
    - x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(48*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * GPL[{1/2,0},x]
    + x*(17*x^4 + 64*x^3 - 90*x^2 + 56*x + 13)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r1,1,0,0},x]
    + x*(17*x^4 + 64*x^3 - 90*x^2 + 56*x + 13)/(4*(x - 1)^5*(x + 1)) * GPL[{0,1,r2,1,0,0},x]
    + x*(13*x^2 + 70*x + 13)/(8*(x - 1)^4) * GPL[{0,0},x] * Lmu
    - 7*x*(8*x^9 - 19*x^8 + 46*x^7 - 58*x^6 + 85*x^5 - 97*x^4 + 112*x^3 - 70*x^2 + 31*x - 2)/(8*(x - 1)^5*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,2},x]
    + 2*x*(x + 1)*(x^2 + 7)/(x - 1)^5 * GPL[{1,0,0,-1,0,0},x]
    + 14*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,1,0,1,0,0},x]
    + 14*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{1,-1,0,1,0,0},x]
    + 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[0],omega[-1],omega[0]},x]
    + 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    + 3*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[1],omega[0]},x]
    + 15*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^2,1,0,1,0},x]
    + 15*x*(x + 1)*(x^2 + 1)/(4*(x - 1)^5) * GPL[{0,phi^-2,1,0,1,0},x]
    + 15*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * phi * Plog[{{1,0},{phi^-2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 15*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * phi * Plog[{{1,0},{phi^2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 15*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Plog[{{1,0},{phi^-2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 15*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^2,0,0,-1,0},x]
    + 15*x*(x + 1)^2/(x - 1)^4 * GPL[{phi^-2,0,0,-1,0},x]
    + 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,0,1/2,0,0,0},x]
    + 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,1/2,1,0,0},x]
    + 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,0,1/2,0,0,0},x]
    + 15*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,1/2,1,0,0},x]
    + 8*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    + 8*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + x*(17*x^10 - 227*x^9 + 1220*x^8 - 3205*x^7 + 5647*x^6 - 6680*x^5 + 5647*x^4 - 3205*x^3 + 1220*x^2 - 227*x + 17)/(8*(x - 1)^6*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,r1},x]
    + x*(17*x^10 - 227*x^9 + 1220*x^8 - 3205*x^7 + 5647*x^6 - 6680*x^5 + 5647*x^4 - 3205*x^3 + 1220*x^2 - 227*x + 17)/(8*(x - 1)^6*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,r2},x]
    + 17*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,-1,0,-1,0},x]
    + x*(53*x^4 + 36*x^3 + 62*x^2 + 36*x + 17)/(x - 1)^6 * GPL[{0,0,0,-1,-1,0},x]
    + x*(17*x^2 + 70*x + 17)/(3*(x - 1)^4) * GPL[{1,0,-1,0,1},x]
    + 9*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[0]},x]
    + 18*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,phi^2,1},x]
    + 18*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * Zeta[3] * GPL[{0,phi^-2,1},x]
    + 18*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 18*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 18*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 19*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,0,1,0,0},x]
    + x*(19*x^4 + 82*x^3 - 66*x^2 + 82*x + 19)/(64*(x - 1)^6) * Pi^2 * GPL[{r1,0},x]
    + x*(19*x^4 + 82*x^3 - 66*x^2 + 82*x + 19)/(64*(x - 1)^6) * Pi^2 * GPL[{r2,0},x]
    + 4*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 20*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,-1,1,0,0},x]
    + 20*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,1,-1,0,0},x]
    + 21*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 21*x*(x + 1)^2/(8*(x - 1)^4) * Zeta[5] * GPL[{r1},x]
    + 21*x*(x + 1)^2/(8*(x - 1)^4) * Zeta[3] * GPL[{r1,1,2},x]
    + 21*x*(x + 1)^2/(8*(x - 1)^4) * Zeta[5] * GPL[{r2},x]
    + 21*x*(x + 1)^2/(8*(x - 1)^4) * Zeta[3] * GPL[{r2,1,2},x]
    + 11*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(100*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    + 11*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[1],omega[1],omega[0]},x]
    + 22*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - x*(22*x^11 - 197*x^10 + 297*x^9 - 290*x^8 + 81*x^7 - 425*x^6 + 1174*x^5 - 1803*x^4 + 1615*x^3 - 906*x^2 + 295*x - 23)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r1,0,0,0},x]
    - x*(22*x^11 - 197*x^10 + 297*x^9 - 290*x^8 + 81*x^7 - 425*x^6 + 1174*x^5 - 1803*x^4 + 1615*x^3 - 906*x^2 + 295*x - 23)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r2,0,0,0},x]
    + 12*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 24*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 24*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 24*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - 3*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(4*(x - 1)^5*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,1/2},x]
    + 5*x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{phi^2,0,0,0},x]
    + 5*x*(5*x^8 - 38*x^7 + 118*x^6 - 184*x^5 + 215*x^4 - 184*x^3 + 118*x^2 - 38*x + 5)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{phi^-2,0,0,0},x]
    + 25*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{0,-1,1,0},x]
    + 25*x*(x + 1)^2/(3*(x - 1)^4) * GPL[{0,1,-1,0},x]
    - x*(x^2 + 1)*(19*x^2 - 25)/(4*(x - 1)^6) * GPL[{0,-1,0,0,0,0},x]
    + 27*x/(4*(x - 1)^2) * Zeta[3] * GPL[{r1,1},x]
    + 27*x/(4*(x - 1)^2) * Zeta[3] * GPL[{r2,1},x]
    + 27*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r1,0,1,0},x]
    + 27*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{-1,0,r2,0,1,0},x]
    + 9*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r1,0,1,0},x]
    + 9*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,r2,0,1,0},x]
    + 9*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/((x - 1)^5*(x + 1)) * GPL[{1,0,r1,0,-1,0},x]
    + 9*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/((x - 1)^5*(x + 1)) * GPL[{1,0,r2,0,-1,0},x]
    + 27*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 27*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 29*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{-1,0,-1,0,0},x]
    + 29*x*(x + 1)*(x^2 + 1)/(3*(x - 1)^5) * GPL[{0,-1,-1,0,0},x]
    + 29*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,1,0,0,0},x]
    + 29*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r1,1,0,1,0,0},x]
    + 29*x*(x + 1)^2/(8*(x - 1)^4) * GPL[{r2,1,0,1,0,0},x]
    + 6*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[0]},x]
    + 32*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 32*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    - x*(13*x^11 + 7*x^10 - 252*x^9 + 685*x^8 - 1071*x^7 + 790*x^6 - 59*x^5 - 687*x^4 + 790*x^3 - 519*x^2 + 175*x - 32)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r1,1,0,0},x]
    - x*(13*x^11 + 7*x^10 - 252*x^9 + 685*x^8 - 1071*x^7 + 790*x^6 - 59*x^5 - 687*x^4 + 790*x^3 - 519*x^2 + 175*x - 32)/(8*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,r2,1,0,0},x]
    + 33*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * GPL[{0,phi^2,0,1,0,0},x]
    + 33*x*(x + 1)*(x^2 + 1)/(8*(x - 1)^5) * GPL[{0,phi^-2,0,1,0,0},x]
    + x*(31*x^4 + 66*x^3 + 48*x^2 + 70*x + 33)/(2*(x - 1)^5*(x + 1)) * GPL[{0,1,1,1,0,0},x]
    + 33*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 33*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 33*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 36*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 36*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 36*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    - x*(x + 1)*(5*x^2 - 108*x - 37)/(24*(x - 1)^5) * GPL[{0,0,0,0,1},x]
    + 19*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 3*x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(4*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{1/2},x]
    - 5*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{0,1/2,0,0,0},x]
    - 5*x*(2*x^9 - 31*x^8 + 70*x^7 - 112*x^6 + 97*x^5 - 85*x^4 + 58*x^3 - 46*x^2 + 19*x - 8)/(8*(x - 1)^5*(x^2 - x + 1)^3) * GPL[{1,1/2,1,0,0},x]
    + x*(41*x^3 + 89*x^2 - 295*x + 41)/(12*(x - 1)^5) * GPL[{0,1,0,0,1},x]
    + 21*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[-1],omega[0],omega[0]},x]
    + 4*x*(11*x^2 + 28*x + 11)/(3*(x - 1)^4) * GPL[{1,0,-1,1,0},x]
    + 4*x*(11*x^2 + 28*x + 11)/(3*(x - 1)^4) * GPL[{1,0,1,-1,0},x]
    + 9*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(200*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[1],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    + 9*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[-1],omega[0],omega[0]},x]
    + 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,phi^2,1,0,-1,0},x]
    + 45*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * GPL[{0,phi^-2,1,0,-1,0},x]
    + 24*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 48*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 48*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 54*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,r1,0,-1,0},x]
    + 54*x*(x + 1)*(x^2 + 1)/(x - 1)^5 * GPL[{-1,0,r2,0,-1,0},x]
    + 11*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 11*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 28*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[0]},x]
    + 12*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[0]},x]
    + 12*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 12*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[-1],omega[-1],omega[0]},x]
    + 63*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Zeta[3] * GPL[{-1,0,r1},x]
    + 63*x*(x + 1)*(x^2 + 1)/(2*(x - 1)^5) * Zeta[3] * GPL[{-1,0,r2},x]
    + 21*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{1,0,r1},x]
    + 21*x*(3*x^4 + 4*x^3 + 14*x^2 + 4*x + 3)/(4*(x - 1)^5*(x + 1)) * Zeta[3] * GPL[{1,0,r2},x]
    + 63*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 32*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[0]},x]
    + 32*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    + 32*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 5*x*(31*x^7 - 67*x^6 + 121*x^5 - 133*x^4 + 137*x^3 - 94*x^2 + 49*x - 13)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1/2,1,0,0},x]
    + 33*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    + 33*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(400*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    + 33*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    + x*(69*x^10 - 151*x^9 + 80*x^8 + 337*x^7 - 883*x^6 + 1140*x^5 - 883*x^4 + 337*x^3 + 80*x^2 - 151*x + 69)/(8*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,1,0,1,0},x]
    + x*(44*x^10 - 377*x^9 + 1243*x^8 - 2390*x^7 + 3227*x^6 - 3302*x^5 + 2897*x^4 - 2000*x^3 + 1063*x^2 - 347*x + 74)/(40*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,0,1,1,0},x]
    + x*(35*x^4 + 44*x^3 + 214*x^2 + 124*x + 75)/(4*(x - 1)^5*(x + 1)) * GPL[{1,0,0,1,0,0},x]
    - x*(218*x^3 + 684*x^2 - 213*x - 75)/(24*(x - 1)^5) * GPL[{0,0,1},x]
    + 11*x*(7*x^2 + 6*x + 7)/(12*(x - 1)^4) * Zeta[3] * Lmu
    + 39*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[6],omega[1],omega[0],omega[0]},x]
    + 81*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 3*x*(27*x^8 + 70*x^7 - 285*x^6 + 694*x^5 - 820*x^4 + 694*x^3 - 285*x^2 + 70*x + 27)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r1,0,-1,0},x]
    + 3*x*(27*x^8 + 70*x^7 - 285*x^6 + 694*x^5 - 820*x^4 + 694*x^3 - 285*x^2 + 70*x + 27)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r2,0,-1,0},x]
    + 81*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 81*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    - x*(107*x^4 - 90*x^3 + 228*x^2 - 90*x - 83)/(6*(x - 1)^6) * GPL[{0,-1,0,0,0},x]
    + 83*x*(x + 1)^2/(1920*(x - 1)^4) * Pi^4 * GPL[{r1,1},x]
    + 83*x*(x + 1)^2/(1920*(x - 1)^4) * Pi^4 * GPL[{r2,1},x]
    + 44*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    + 96*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 96*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + x*(117*x^10 - 447*x^9 + 584*x^8 - 111*x^7 - 1199*x^6 + 2272*x^5 - 2451*x^4 + 1469*x^3 - 400*x^2 - 99*x + 97)/(48*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{0,0,0,0,0},x]
    + 99*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(500*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 21*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[6],omega[-1],omega[-1],omega[0]},x]
    + 3*x*(35*x^8 + 96*x^7 - 397*x^6 + 966*x^5 - 1152*x^4 + 966*x^3 - 397*x^2 + 96*x + 35)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r1,0,1,0},x]
    + 3*x*(35*x^8 + 96*x^7 - 397*x^6 + 966*x^5 - 1152*x^4 + 966*x^3 - 397*x^2 + 96*x + 35)/(32*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{r2,0,1,0},x]
    + 22*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    - 11*x*(x - 10)/(18*(x - 1)^3) * GPL[{0},x] * Lmu
    - x*(215*x^5 + 115*x^4 - 610*x^3 + 70*x^2 - 349*x - 113)/(8*(x - 1)^6*(x + 1)) * GPL[{0,1,0,1,0,0},x]
    + 57*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(50*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[1],omega[0]},x]
    + 59*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 118*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 24*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 24*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 24*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 24*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    + 24*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[0],omega[0]},x]
    + 121*x/(18*(x - 1)^2) * GPL[{1},x] * Lmu
    + 11*x*(11*x^2 + 10*x + 11)/(18*(x - 1)^4) * GPL[{1,0,0},x] * Lmu
    + 121*x*(x + 1)^2/(18*(x - 1)^4) * GPL[{0,0,1,1},x]
    + 121*x*(x + 1)^2/(144*(x - 1)^4) * GPL[{0,0},x] * Lmu^2
    + 64*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    + 64*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 128*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    + 132*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 132*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + x*(94*x^5 + 423*x^4 - 282*x^3 + 758*x^2 + 255*x + 134)/(32*(x - 1)^6*(x + 1)) * Zeta[3]^2
    + 27*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 27*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[0],omega[0]},x]
    + x*(x + 1)*(143*x^2 + 328*x + 143)/(24*(x - 1)^5) * GPL[{-1,0,1},x]
    + 72*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(25*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[-1],omega[0],omega[0]},x]
    + 72*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    + 72*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 144*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 144*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 160*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 32*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 32*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 33*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[1],omega[1],omega[0]},x]
    + 33*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    + 176*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 176*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 177*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(50*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 36*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    + x*(181*x^8 + 464*x^7 - 1883*x^6 + 4586*x^5 - 5408*x^4 + 4586*x^3 - 1883*x^2 + 464*x + 181)/(32*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{r1},x]
    + x*(181*x^8 + 464*x^7 - 1883*x^6 + 4586*x^5 - 5408*x^4 + 4586*x^3 - 1883*x^2 + 464*x + 181)/(32*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{r2},x]
    - x*(241*x^5 + 177*x^4 - 874*x^3 + 46*x^2 - 435*x - 187)/(16*(x - 1)^6*(x + 1)) * GPL[{0,0,1,0,0,0},x]
    - x*(272*x^11 - 974*x^10 + 1978*x^9 - 2141*x^8 + 1196*x^7 + 135*x^6 - 405*x^5 - 164*x^4 + 799*x^3 - 922*x^2 + 546*x - 188)/(40*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,0,1,1,0},x]
    + 192*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 192*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 192*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[0]},x]
    + 198*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 198*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 203*x*(x + 1)*(x^2 + 1)/(12*(x - 1)^5) * GPL[{-1,0,1,0,0},x]
    + 109*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(500*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[0]},x]
    + 228*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 118*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + 240*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 243*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + x*(x + 1)*(187*x + 245)*(x^2 + 1)/(24*(x - 1)^6) * GPL[{-1,0,0,0,0},x]
    - x*(1054*x^11 - 938*x^10 - 904*x^9 + 5713*x^8 - 8368*x^7 + 7405*x^6 - 4375*x^5 + 1072*x^4 - 427*x^3 - 244*x^2 - 138*x - 246)/(720*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Pi^2 * GPL[{0,0,1},x]
    + x*(253*x^4 + 120*x^3 + 838*x^2 + 120*x + 253)/(360*(x - 1)^6) * Pi^2 * GPL[{1,0,-1},x]
    + 132*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 264*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 264*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 275*x*(x + 1)^2/(36*(x - 1)^4) * GPL[{0,1,0,1},x]
    + 57*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[0],omega[0]},x]
    + 288*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 288*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 288*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 288*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 288*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 297*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(250*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 297*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(1000*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 63*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[-1],omega[0],omega[0]},x]
    + 342*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 348*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 176*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 354*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 72*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - x*(311*x^5 + 419*x^4 + 414*x^3 + 174*x^2 - 209*x - 365)/(16*(x - 1)^6*(x + 1)) * GPL[{0,1,0,0,0,0},x]
    + 371*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 192*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[0]},x]
    + x*(1047*x^11 - 2844*x^10 + 12713*x^9 - 23881*x^8 + 38776*x^7 - 39535*x^6 + 29695*x^5 - 1504*x^4 - 16631*x^3 + 16403*x^2 - 6404*x + 397)/(240*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,0,1,0,0},x]
    + 81*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[5],omega[0],omega[-1],omega[0]},x]
    + 84*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[0]},x]
    + 432*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 432*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[0],omega[0]},x]
    + 432*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 236*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    + 480*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 96*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 96*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 96*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    + 96*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[1],omega[0],omega[0]},x]
    + 96*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[1],omega[0]},x]
    + 99*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 99*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    + 99*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(400*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    + 99*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    + 522*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[0]},x]
    - x*(673*x^4 + 1440*x^3 - 242*x^2 + 240*x - 527)/(720*(x - 1)^6) * Pi^2 * GPL[{0,0,-1},x]
    + 528*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 531*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 531*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(100*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + x*(355*x^8 - 1244*x^7 + 1438*x^6 - 1141*x^5 + 491*x^4 - 1381*x^3 + 1843*x^2 - 1514*x + 550)/(720*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * GPL[{0,1},x]
    + 576*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(5*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 117*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[6],omega[1],omega[0],omega[0]},x]
    + 118*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + x*(615*x^4 - 1858*x^3 + 10*x^2 - 1858*x + 615)/(720*(x - 1)^6) * Pi^2 * GPL[{0,-1},x]
    + x*(478*x^10 - 5574*x^9 + 19826*x^8 - 42265*x^7 + 60219*x^6 - 56594*x^5 + 34039*x^4 - 9645*x^3 + 506*x^2 + 726*x + 618)/(120*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,0,1,0,0},x]
    + 128*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[0]},x]
    + x*(748*x^10 - 1029*x^9 - 2609*x^8 + 12530*x^7 - 24641*x^6 + 29426*x^5 - 23651*x^4 + 11360*x^3 - 2069*x^2 - 1119*x + 658)/(720*(x - 1)^6*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,0,1},x]
    + 132*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 132*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 132*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    + 672*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/((x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 352*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 708*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 720*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 736*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(25*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 384*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    + 384*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 396*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    + 792*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + x*(793*x^4 - 120*x^3 + 238*x^2 - 120*x + 793)/(30*(x - 1)^6) * GPL[{1,0,-1,-1,0},x]
    + 160*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[1],omega[0]},x]
    + 171*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[1],omega[0]},x]
    + 432*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    + 432*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    + 864*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(5*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 176*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 176*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[1],omega[0]},x]
    + 177*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 177*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    + 891*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(500*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 480*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    + 192*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 192*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 192*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    + 192*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[1],omega[0]},x]
    + 496*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[0]},x]
    + 1008*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/((x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 1056*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 531*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(250*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 1062*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 216*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    + 216*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[1],omega[0],omega[0],omega[0]},x]
    + 216*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[-1],omega[0],omega[0]},x]
    + 1104*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(25*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 1113*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(250*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 228*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[1],omega[0]},x]
    + 576*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(5*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    + 1162*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + x*(36*x^8 + 685*x^7 - 583*x^6 + 5157*x^5 - 7315*x^4 + 10651*x^3 - 4617*x^2 + 2035*x + 1199)/(144*(x - 1)^5*(x^2 - x + 1)^2) * GPL[{0,-1,0},x]
    + 672*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/((x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - x*(9*x^7 + 18*x^6 - 34*x^5 + 5439*x^4 - 9053*x^3 + 7574*x^2 - 2322*x - 1391)/(3456*(x - 1)^5*(x^2 - x + 1)) * Pi^2 * GPL[{0},x]
    + 709*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(1000*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[0]},x]
    + 288*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[0]},x]
    + 288*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[0]},x]
    + 288*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[-1],omega[-1],omega[0]},x]
    + 297*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    - x*(3113*x^4 + 1920*x^3 + 238*x^2 - 2160*x - 1527)/(60*(x - 1)^6) * GPL[{0,0,-1,-1,0},x]
    + 1536*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1536*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1584*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 1616*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 327*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(500*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[0],omega[0]},x]
    + x*(1271*x^10 - 3174*x^9 + 3405*x^8 + 2926*x^7 - 12185*x^6 + 17316*x^5 - 11383*x^4 + 1616*x^3 + 4929*x^2 - 4092*x + 1681)/(48*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,0,0,0,0},x]
    + 1684*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    + x*(1685*x^4 - 218*x^3 + 730*x^2 - 218*x + 1685)/(60*(x - 1)^6) * GPL[{0,-1,-1,0},x]
    + 348*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[0]},x]
    + 1743*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 354*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 354*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    + x*(1803*x^10 - 3784*x^9 - 899*x^8 + 19140*x^7 - 44301*x^6 + 56016*x^5 - 44301*x^4 + 19140*x^3 - 899*x^2 - 3784*x + 1803)/(20*(x - 1)^6*(x^2 - x + 1)^3) * Zeta[3] * GPL[{1,1},x]
    + 371*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[0]},x]
    - x*(1054*x - 1879)/(96*(x - 1)^3) * GPL[{0},x]
    + 396*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2304*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 2304*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 480*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[-1],omega[0],omega[0]},x]
    + 2424*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + x*(2471*x^10 - 4728*x^9 - 3103*x^8 + 30700*x^7 - 67657*x^6 + 84832*x^5 - 67657*x^4 + 30700*x^3 - 3103*x^2 - 4728*x + 2471)/(30*(x - 1)^6*(x^2 - x + 1)^3) * GPL[{1,1,0,-1,0},x]
    + 2526*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[0],omega[0]},x]
    + x*(3185*x^8 - 4768*x^7 - 64*x^6 + 11923*x^5 - 18473*x^4 + 12643*x^3 - 1279*x^2 - 3958*x + 2600)/(360*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{0,1,1,0},x]
    + 528*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 528*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    + 1416*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    + 576*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[-1],omega[0],omega[0]},x]
    + 576*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[0]},x]
    + 2933*x/(96*(x - 1)^2) * GPL[{1},x]
    + 1593*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    + 672*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[-1],omega[0],omega[0]},x]
    + 708*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 708*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    + 736*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[1],omega[0]},x]
    + x*(3907*x^10 - 11031*x^9 + 11794*x^8 + 6425*x^7 - 37589*x^6 + 52724*x^5 - 37589*x^4 + 6425*x^3 + 11794*x^2 - 11031*x + 3907)/(720*(x - 1)^6*(x^2 - x + 1)^3) * Pi^2 * GPL[{1,1,0},x]
    + 2112*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - x*(1626*x^9 + 4104*x^8 - 1201*x^7 - 6311*x^6 + 13509*x^5 - 7487*x^4 - 13099*x^3 + 10341*x^2 - 7006*x - 4226)/(288*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * GPL[{0,0,0,0},x]
    + 2376*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    + 1056*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 1056*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    + 5664*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1152*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    + 1152*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    + 1162*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[0]},x]
    + 1188*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    + 1296*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    + 1296*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    + 1440*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[-1],omega[-1],omega[0]},x]
    + 1488*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[4],omega[1],omega[0],omega[0]},x]
    + x*(15357*x^11 - 36834*x^10 + 38263*x^9 - 10271*x^8 - 30694*x^7 + 24955*x^6 - 10075*x^5 - 25694*x^4 + 13079*x^3 + 4213*x^2 - 16714*x + 7487)/(86400*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Pi^4 * GPL[{0},x]
    + 3758*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[0]},x]
    + 1536*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1536*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1593*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    + 1616*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[0],omega[-1],omega[0]},x]
    + 1684*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[0]},x]
    + 8448*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 8496*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 1728*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[-1],omega[-1],omega[0]},x]
    + x*(17071*x^11 - 48272*x^10 + 54379*x^9 - 19443*x^8 - 52092*x^7 + 64185*x^6 - 41175*x^5 - 27732*x^4 + 35757*x^3 - 13301*x^2 - 10952*x + 8671)/(1440*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * Zeta[3] * GPL[{0,0},x]
    - x*(3407*x^11 + 1541*x^10 - 4387*x^9 + 13509*x^8 - 19359*x^7 + 48315*x^6 - 85605*x^5 + 87141*x^4 - 54531*x^3 + 5093*x^2 + 8681*x - 9313)/(240*(x - 1)^6*(x + 1)*(x^2 - x + 1)^3) * GPL[{0,1,0,0,0},x]
    + 2016*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[0],omega[-1],omega[-1],omega[0]},x]
    + 2127*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(1000*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[5],omega[1],omega[0],omega[0]},x]
    + x*(251515*x^9 - 681163*x^8 + 910163*x^7 - 627891*x^6 - 205790*x^5 + 507010*x^4 - 682341*x^3 + 357293*x^2 - 240253*x + 11485)/(518400*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * Pi^4
    + 12672*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + x*(35585*x^9 - 126089*x^8 + 184619*x^7 - 146293*x^6 - 13810*x^5 + 113590*x^4 - 129293*x^3 + 79159*x^2 - 37909*x + 15145)/(1440*(x - 1)^6*(x + 1)*(x^2 - x + 1)^2) * Zeta[3] * GPL[{0},x]
    + 7956*x*(x + 1)*(2*x^8 - 95*x^7 + 1024*x^6 + 3703*x^5 + 18892*x^4 + 3703*x^3 + 1024*x^2 - 95*x + 2)/(125*(x - 1)^6*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)) * Sqrt[1-18*x+x^2] * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[0]},x]
    + 19872*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 4248*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    + 4779*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    + 5664*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 29808*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 6336*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    + 7128*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    + 8448*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 11274*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[2],omega[0],omega[-1],omega[0]},x]
    + x*(45845*x^8 - 121192*x^7 + 215369*x^6 - 322418*x^5 + 452488*x^4 - 524378*x^3 + 433529*x^2 - 234592*x + 69605)/(1440*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{1,0,0,0},x]
    + 70804*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 78128*x*(x^2 - 6*x + 1)*(x^12 - 40*x^11 + 1180*x^10 - 22828*x^9 + 124175*x^8 + 191060*x^7 + 88744*x^6 + 191060*x^5 + 124175*x^4 - 22828*x^3 + 1180*x^2 - 40*x + 1)/(125*(x - 1)^7*(x^2 - 18*x + 1)^2*(x^2 + 18*x + 1)^3) * I * Sqrt[1-18*x+x^2] * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 19872*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[2],omega[1],omega[0],omega[0]},x]
    + 106206*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 117192*x*(x + 1)*(x^10 + 4*x^9 + 827*x^8 - 3568*x^7 + 244*x^6 - 5576*x^5 + 244*x^4 - 3568*x^3 + 827*x^2 + 4*x + 1)/(125*(x - 1)^7*(x^2 + 18*x + 1)^3) * I * Pi^-3 * psi^2 * IInt[{tau,tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 23868*x*(x + 1)*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Pi^-1 * psi^-2 * IInt[{mu[1],omega[0],omega[-1],omega[0]},x]
    + 70804*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[1],omega[1],omega[0],omega[0]},x]
    + 78128*x*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^5*(x^2 - 18*x + 1)) * I * Sqrt[1-18*x+x^2] * Pi^-1 * psi^-2 * IInt[{mu[0],omega[1],omega[0],omega[0]},x]
    - 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * Plog[{{phi^-2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^-2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 12*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Zeta[3] * Plog[{{phi^-2,0},{1,1}},Sqrt[x]]
    - 12*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{1,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * phi * Plog[{{phi^-2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    - 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    - 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * Plog[{{phi^-2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    - 7*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Zeta[3] * Plog[{{1,0},{0,1}},Sqrt[x]]
    - 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Zeta[3] * Plog[{{phi^2,0},{0,1}},Sqrt[x]]
    - 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    - 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Zeta[3] * Plog[{{phi^-2,0},{0,1}},Sqrt[x]]
    - 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{phi^-2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(12*(x - 1)^5) * phi * Pi^2 * Plog[{{phi^2,0},{0,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(12*(x - 1)^5) * Pi^2 * Plog[{{phi^-2,0},{0,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(6*(x - 1)^5) * phi * Pi^2 * Plog[{{phi^-2,0},{1,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * phi * Plog[{{phi^2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * Plog[{{phi^-2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^-2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - 3*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^-2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    - 2*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(45*(x - 1)^5) * phi * Pi^4 * Plog[{{phi^2,0}},Sqrt[x]]
    - 2*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(45*(x - 1)^5) * Pi^4 * Plog[{{phi^-2,0}},Sqrt[x]]
    - 2*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(3*(x - 1)^5) * Pi^2 * Plog[{{1,0},{0,1},{0,1}},Sqrt[x]]
    - 2*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{1,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    - x*Sqrt[x]*(3*x^2 + 2*x + 3)/(20*(x - 1)^5) * Pi^4 * Plog[{{1,0}},Sqrt[x]]
    + 2*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(45*(x - 1)^5) * phi * Pi^4 * Plog[{{phi^-2,0}},Sqrt[x]]
    + 3*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 3*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{phi^-2,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(12*(x - 1)^5) * phi * Pi^2 * Plog[{{phi^-2,0},{0,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(6*(x - 1)^5) * phi * Pi^2 * Plog[{{phi^2,0},{1,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(6*(x - 1)^5) * Pi^2 * Plog[{{phi^-2,0},{1,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * phi * Plog[{{phi^-2,0},{0,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 5*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * Plog[{{phi^-2,0},{1,1},{0,1},{1,1},{0,1}},Sqrt[x]]
    + 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Zeta[3] * Plog[{{phi^-2,0},{0,1}},Sqrt[x]]
    + 6*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^-2,0},{1,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 7*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * Plog[{{1,0},{0,1},{0,1},{0,1},{0,1}},Sqrt[x]]
    + 7*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{1,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * phi * Plog[{{phi^2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(4*(x - 1)^5) * Plog[{{phi^-2,0},{0,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 11*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^-2,0},{1,1},{1,1},{0,1},{0,1}},Sqrt[x]]
    + 12*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Zeta[3] * Plog[{{phi^2,0},{1,1}},Sqrt[x]]
    + 12*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Zeta[3] * Plog[{{phi^-2,0},{1,1}},Sqrt[x]]
    + 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(2*(x - 1)^5) * phi * Plog[{{phi^-2,0},{0,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * phi * Plog[{{phi^2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    + 15*x*Sqrt[x]*(3*x^2 + 2*x + 3)/(x - 1)^5 * Plog[{{phi^-2,0},{1,1},{0,1},{-1,1},{0,1}},Sqrt[x]]
    - 95472*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[0]},x]
    - 45096*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[0]},x]
    - 28512*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[-1],omega[0]},x]
    - 25344*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[0],omega[0]},x]
    - 19116*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[-1],omega[0]},x]
    - 16992*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[0],omega[0]},x]
    - 8064*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[-1],omega[-1],omega[0]},x]
    - 6912*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[-1],omega[-1],omega[0]},x]
    - 5952*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[0]},x]
    - 5760*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[-1],omega[-1],omega[0]},x]
    - 5184*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[-1],omega[0]},x]
    - 5184*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[-1],omega[0]},x]
    - 4752*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[0],omega[0]},x]
    - 4608*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[0],omega[0]},x]
    - 4608*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[0],omega[0]},x]
    - 4224*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[1],omega[0]},x]
    - 3186*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[0],omega[0]},x]
    - 2832*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[1],omega[0]},x]
    - 2304*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[0]},x]
    - 2127*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[0]},x]
    - 2112*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[1],omega[0],omega[0]},x]
    - 1584*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 1416*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[1],omega[0],omega[0]},x]
    - 864*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[-1],omega[0],omega[0]},x]
    - 864*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[0],omega[0]},x]
    - 864*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[0],omega[0]},x]
    - 768*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[1],omega[0]},x]
    - 768*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[1],omega[0]},x]
    - 528*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[0],omega[0]},x]
    - 384*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[0]},x]
    - 384*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[1],omega[0],omega[0]},x]
    - 384*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[1],omega[1],omega[0],omega[0]},x]
    - 354*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[0],omega[0]},x]
    - 342*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[1],omega[0]},x]
    - 336*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[0]},x]
    - 327*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[0]},x]
    - 288*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 198*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[-1],omega[0]},x]
    - 144*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[-1],omega[0]},x]
    - 117*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[1],omega[0],omega[0]},x]
    - 99*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[0],omega[0]},x]
    - 99*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[1],omega[0]},x]
    - 96*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[0],omega[0]},x]
    - 96*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[0],omega[0]},x]
    - 63*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[-1],omega[0],omega[0]},x]
    - 57*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[0]},x]
    - 54*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[0]},x]
    + 7*x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(8*(x - 1)^6*(x^2 - x + 1)^2) * Zeta[3] * GPL[{2},x]
    - 36*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[-1],omega[0],omega[0]},x]
    - 36*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[-1],omega[0]},x]
    - 33*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[1],omega[0]},x]
    - 33*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[1],omega[1],omega[0]},x]
    - 24*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[0]},x]
    + 3*x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(4*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{2,1,0,0},x]
    - 18*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[1],omega[0]},x]
    - 18*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[-1],omega[0]},x]
    - 12*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[1],omega[0]},x]
    - 9*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[0],omega[0]},x]
    - 9*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(50*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[0]},x]
    - 9*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(100*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[0],omega[0]},x]
    - 9*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[1],omega[0]},x]
    - 32*x^2/(x - 1)^4 * GPL[{1,1,0,0,1},x]
    + x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(24*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * Log[2]^2
    + x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(48*(x - 1)^6*(x^2 - x + 1)^2) * Pi^2 * GPL[{2,1},x]
    - 6*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[1],omega[0]},x]
    - 3*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[1],omega[0]},x]
    - 3*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[0],omega[1],omega[0]},x]
    - 3*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[0],omega[-1],omega[0]},x]
    - 9*x^2*(x^2 + x + 1)/(2*(x - 1)^6) * GPL[{0,0,0,0,0,1},x]
    - x^2*(4*x^3 + 3*x^2 - x + 3)/(12*(x - 1)^6) * Pi^2 * GPL[{0,1,0,1},x]
    + 2*x^2*(x^3 + 3*x^2 - 3*x + 1)/(3*(x - 1)^5*(x + 1)) * Pi^2 * GPL[{1,0,1,0},x]
    + 3*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[0],omega[0]},x]
    + 3*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[1],omega[0],omega[0]},x]
    + 6*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[1],omega[0],omega[0]},x]
    - x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/((x - 1)^6*(x^2 - x + 1)^2) * PolyLog[4,1/2]
    - x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(8*(x - 1)^6*(x^2 - x + 1)^2) * GPL[{2,1,1,0},x]
    - x^2*(13*x^7 - 49*x^6 + 94*x^5 - 137*x^4 + 133*x^3 - 121*x^2 + 67*x - 31)/(24*(x - 1)^6*(x^2 - x + 1)^2) * Log[2]^4
    + 12*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[1],omega[0]},x]
    + 12*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[0]},x]
    + 12*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[1],omega[0],omega[0]},x]
    + 12*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[1],omega[0]},x]
    + 24*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[1],omega[0]},x]
    + 27*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[1],omega[0],omega[0],omega[0]},x]
    + 27*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[1],omega[0],omega[0],omega[0]},x]
    + 33*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[1],omega[0],omega[0]},x]
    + 66*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[1],omega[0],omega[0]},x]
    + 72*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[-1],omega[-1],omega[0]},x]
    + 72*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[0]},x]
    + 72*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[0],omega[0]},x]
    + 81*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[0],omega[-1],omega[0]},x]
    + 126*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[6],omega[-1],omega[-1],omega[0]},x]
    + 132*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[1],omega[0]},x]
    + 144*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[0],omega[0]},x]
    + 144*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[0],omega[0]},x]
    + 144*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[-1],omega[0],omega[0]},x]
    + 162*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[3],omega[0],omega[0],omega[-1],omega[0]},x]
    + 192*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[1],omega[0]},x]
    + 192*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[1],omega[0]},x]
    + 243*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[5],omega[0],omega[-1],omega[0]},x]
    + 297*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(250*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[1],omega[0],omega[0],omega[0]},x]
    + 531*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[0],omega[0]},x]
    + 576*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[1],omega[0]},x]
    + 576*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[1],omega[1],omega[0]},x]
    + 708*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[1],omega[0]},x]
    + 768*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[0]},x]
    + 792*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[0],omega[0]},x]
    + 792*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[0],omega[0]},x]
    + 891*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[0],omega[-1],omega[0]},x]
    + 960*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[1],omega[0]},x]
    + 1056*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[1],omega[0]},x]
    + 1056*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[1],omega[0]},x]
    + 1152*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[-1],omega[0]},x]
    + 1152*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[1],omega[0],omega[-1],omega[0]},x]
    + 1368*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[1],omega[0]},x]
    + 1728*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[-1],omega[-1],omega[0]},x]
    + 1728*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[0],omega[0]},x]
    + 1728*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[0],omega[0]},x]
    + 2088*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[0]},x]
    + 2124*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[1],omega[1],omega[0]},x]
    + 2226*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[4],omega[0],omega[-1],omega[0]},x]
    + 2880*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[-1],omega[0],omega[0]},x]
    + 3168*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[1],omega[1],omega[0]},x]
    + 3456*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(5*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[-1],omega[0],omega[0]},x]
    + 4032*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/((x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[-1],omega[0],omega[0]},x]
    + 4248*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[-1],omega[0]},x]
    + 4416*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(25*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[1],omega[0]},x]
    + 6336*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[-1],omega[0]},x]
    + 6972*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[0],omega[0]},x]
    + 9216*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 9216*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,kappa,omega[0],omega[-1],omega[-1],omega[0]},x]
    + 9696*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[0],omega[-1],omega[0]},x]
    + 10104*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[0],omega[0]},x]
    + 33984*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 50688*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[0],omega[-1],omega[-1],omega[0]},x]
    + 119232*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[2],omega[1],omega[0],omega[0]},x]
    + 424824*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[1],omega[1],omega[0],omega[0]},x]
    + 468768*x^2*(5*x^4 - 73*x^3 - 40*x^2 - 73*x + 5)/(125*(x - 1)^4*(x^2 - 18*x + 1)*(x^2 + 18*x + 1)) * Pi^-2 * IInt[{tau,mu[0],omega[1],omega[0],omega[0]},x]
    + 8*x^3*(x + 1)/(x - 1)^5 * Zeta[3] * GPL[{1,1,0},x]
    + 11*x^3*(x + 1)/(18*(x - 1)^5) * Pi^2 * GPL[{0,0},x] * Lmu
    + 16*x^3*(x + 1)/(x - 1)^5 * GPL[{1,1,0,0,-1,0},x]
    + x/(8*(x - 1)^2) * Pi^2 * GPL[{r1,0,1},x]
    + x/(8*(x - 1)^2) * Pi^2 * GPL[{r2,0,1},x]
);


